Entropy in Conversational AI: Structured Unpredictability as Inferrable Interiority

Sampling can increase response diversity without producing history-dependent behavior. We formalize a different design target, structured unpredictability, as conditional dependence between an output and a persistent hidden state beyond what an observer can infer from the transcript. A selection layer updates a low-dimensional style-and-attention state from a capacity-limited stream, generates several responses with a fixed base model, and selects for novelty and state affinity. Evaluation uses scripted sequences of independent prompt turns: the base model receives the current turn and rendered state, but not the preceding dialogue; cross-turn dependence resides in the wrapper state and response selector. A synthetic implementation validates the pipeline and matches four prospectively hash-frozen divergence features at point level. In the final real-model grid (mlx-community/Qwen2.5-1.5B-Instruct-4bit; 56 sequences per arm), the mechanism increased lexical novelty over the low-variance and consistency-only controls by 0.073 and 0.023, respectively. Its stylometric-consistency contrast with novelty-matched sampling was equivalent to zero under the registered smallest-effect rule, so the joint novelty-consistency criterion failed. The original two-part accumulation criterion also failed; a revised final-grid contrast, frozen after the powered grid, found higher consistency than the memory-reset ablation (0.028, 95% CI [0.018,0.039]), but does not establish path dependence. Twin separation was not established (0.003, 95% CI [-0.011,0.019]); the mean curve's saturating curvature matched the frozen prediction, which without separation does not support path dependence. Probe-level capability equivalence held within +/-0.10 on a near-ceiling battery, while output quality was not evaluated. All outcomes are machine-scored; no claims about perceived mind or consciousness are tested.

==> anc/prototype/PROTOCOL.md <==
# PROTOCOL.md — pre-registration details for the entropy paper's final grid

Status legend: **FROZEN** = fixed now, changing it later is a protocol
violation to be reported in the paper; **PROVISIONAL** = value used by the
synthetic validation run, to be frozen (possibly revised, with the revision
noted here) BEFORE the real-base-model final grid; **TBD** = must be set
before the final grid, no value committed yet.

**Pre-submission clarification (2026-07-17; no rule or outcome changed).** The
real-model runner uses independent prompt turns, not transcript-conditioned
multi-turn generation. The base model receives the current rendered state and
prompt only. Cross-turn dependence resides in wrapper state and selection
history. `conversation` remains the archived code's name for one scripted turn
sequence. The original C3 and the later final-grid state-retention contrast are
distinct estimands. Registry chronology is recorded at the end of this file and
in `REPRODUCIBILITY.md`.

The paper's planning document (archived with the paper repository) defines
what each item is for. Ordering rule (FROZEN): `results/model_predictions.csv` and
`results/predicted_shape.json` are generated by the LLM-free state-space model
and hash-frozen (`FROZEN_model_predictions.sha256`) BEFORE any base-model run;
`scripts/reproduce.py` errors out if the file no longer matches its hash.

## C6 twin experiment

| item | status | value |
|---|---|---|
| drift rule | FROZEN | `state.drift_step`: H' = clip((1−λ)H + λ·mean(sel) + γ·O_t·U + ε), shared verbatim by pipeline and model |
| λ, γ, σ_ε | PROVISIONAL | 0.08, 0.05, 0.002 (`DriftConfig`; λ slowed so divergence is still accumulating at mid-horizon, σ small vs the history signal — set during synthetic validation, re-frozen before the real grid) |
| identity affinity | FROZEN (form) | centered cosine — deviations from the neutral point (identity = accumulated deviation from the generic; the rich-get-richer term that makes selection path-dependent) |
| experience-selection novelty damp | PROVISIONAL | 0.3 × the arm's novelty weight (novelty pressure is primary on RESPONSE selection; damped on experience selection so identity can lock in) |
| oscillator | FROZEN (form) | single Van der Pol, open-loop, RK4; twins share seed → identical phase (pytest invariant) |
| twin conditions | FROZEN | different_history vs same_history/different-ε only |
| noise-floor definition | FROZEN | same wrapper feedback as the different-history condition: current state conditions candidates and selected-output history affects later selection; prior dialogue is not passed to the base model. A fixed-candidate decomposition is diagnostic only if the floor threatens separation |
| checkpoint schedule | PROVISIONAL | t ∈ {0, 5, 10, 15, 20, 25, 30, 35, 40} |
| probe battery | PROVISIONAL (rev. 2) | probe generation rng identical across twins; probes not appended to history; probe conditioning = **H alone** (the probe asks the agent about its own current dominant interest, so developed differences carry the signal). Pilot revision 2: the pilot-1 mix (0.75·H + 0.25·probe) let the probe question pin the topic channel and mute the semantic divergence row — an instrument artifact, corrected and documented before the powered grid |
| probe estimator | PROVISIONAL | batch-mean voice profile over 64 candidates with SPLIT-HALF NOISE-FLOOR CORRECTION (subtract the averaged split-half mean-difference / √2, clipped at 0) — a single selected response is a near-binary chaotic estimator (rng desync), swamping the floor contrast |
| divergence measure (primary) | FROZEN | stylometric-profile mean L1 (function-word group rates + sentence length + TTR) on the corrected batch means |
| divergence measure (robustness) | FROZEN | 1 − topic cosine (semantic), reported as a row, never primary |
| twin seed pairs per mode | PROVISIONAL | 12 (2 pilot + 10 confirmatory, validation); TBD for the final grid with a power rationale |
| shape features | FROZEN (set) | monotone_fraction (rel. tolerance 0.02 × range — plateau wobble is not non-monotonicity); curvature_class; half_full_ratio on baseline-subtracted curve; floor_separation |
| shape thresholds | PROVISIONAL | monotone ≥ 0.80; ratio tolerance ± 0.20 (widened from 0.15 during validation: the bounded profile distance compresses the state distance, so measured curves saturate slightly earlier — documented in `shape.py`; the real-grid width must still fail a flat/generic-memory process, whose ratio ≈ 1.0); floor factor ≥ 1.5; curvature class equality |
| discriminating feature | FROZEN (rule) | at least one feature (the ratio interval incl. width) must be one a generic-memory/static-persona reference process demonstrably fails; C6 confirmation is worded "path-dependent divergence of the predicted shape", never confirmation of f |
| affine overlay | FROZEN (rule) | figure only; scale + offset, scale > 0 (negative fit = reported miscalibration, never inverted); fit on pilot pairs, applied once to confirmatory pairs |
| pilot/confirmatory split | PROVISIONAL | first 2 pairs pilot, remaining confirmatory |

## Joint manipulation check (C2)

| item | status | value |
|---|---|---|
| conversation-level estimand | FROZEN (form) | mean of each metric over the final window + minimum proportion-of-eligible-turns rule |
| final window | PROVISIONAL | last 8 of 24 turns |
| proportion-of-turns rule | TBD | |
| θ_N, θ_C absolute thresholds | TBD | set from the real base model's pilot, before the final grid |
| novelty variants | FROZEN | BOTH lexical and semantic must pass |
| N_lex definition | PROVISIONAL | 1 − fraction of the turn's bigrams already in the POOLED prior outputs (Self-BLEU-style; max-over-single-turn trigram overlap saturates at 1.0 and has no dynamic range) |
| contrasts | FROZEN | vs low-variance on N; vs novelty-matched randomness on C; vs each single-objective selector on its neglected axis; multiplicity handled (method TBD) |
| statistical unit | FROZEN | scripted turn sequence (legacy code name: conversation); prompts × seeds crossed; sequence-level bootstrap |
| seeds per arm + power rationale | TBD | ≥ 5; exact count with rationale before the final grid |

## Matching discipline (randomness control)

| item | status | value |
|---|---|---|
| procedure | FROZEN | bisection over temperature on the CALIBRATION split; confirmatory contrasts run once on untouched seeds |
| tolerance | PROVISIONAL | ± 0.02 on mean N_lex |
| out-of-bracket rule | FROZEN | nearest endpoint, reported as unmatched (C2's randomness contrast then flagged) |
| matching-uncertainty propagation | TBD | nested resampling procedure, specified before the final grid |

## Ambient stream

| item | status | value |
|---|---|---|
| content model | PROVISIONAL | 6 topic clusters, fixed world seed 12345; per item: Dirichlet topic vector (concentration 8) + Gaussian style around per-topic centers (σ = 0.08) |
| m, b | PROVISIONAL | m = 12, b = 3; invariant b < m enforced in code |
| b sensitivity | FROZEN (rule) | report the C2/C3 outcomes over a b range (TBD values) alongside the primary run |

## Real-model PILOT (W2) — frozen before the confirmatory stage ran

| item | status | value |
|---|---|---|
| base model | FROZEN (pilot) | `mlx-community/Qwen2.5-0.5B-Instruct-4bit` via mlx-lm; max 45 tokens/candidate; sampler temp/top_p per arm; per-candidate MLX seed drawn from the pipeline rng |
| topic representation | FROZEN (pilot) | 6 real topics (gardening, astronomy, cooking, sailing, chess, music), 24-keyword disjoint lexicons (`realmodel.REAL_LEXICONS`) swapped in via `features.configure_topics` |
| conditioning renderer | FROZEN (pilot) | `realmodel.render_system`/`render_user` — deliberately simple, not tuned; stylometric pliability of the base model under this rendering is a NAMED RISK the pilot measures, not an assumption |
| pilot sizes | FROZEN (pilot) | 12 turns, final window 6, 4 candidates (selection arms); calibration 4 conversations, confirmatory 6/arm; grid {0.4,0.9,1.5}x0.9 + 0.9x0.7, 3 conv each; twins 4 pairs/mode x 24 turns, checkpoints {0,8,16,24}, 3 probes x 12-candidate batches, first pair/mode = affine pilot; capability 10 probes x 2 seeds x 3 arms |
| theta rule | FROZEN (rev. 2) | theta_N, theta_Nsem, theta_C = floor-to-0.05 of the calibration mechanism 25th percentile, PER AXIS AND PER NOVELTY VARIANT; VALUES frozen by the run into `results_real/THRESHOLDS_FROZEN.json` before the confirmatory stage and never recomputed on re-run. Pilot revision 2: pilot 1 mis-applied the lexical theta to the semantic variant (near-zero by design under recurring-intent scripts) — specification corrected and documented |
| C6 prefix convention | FROZEN | predicted shape features are evaluated on the hash-frozen band's rows at the pilot checkpoints (nothing refit); "half horizon" = the middle checkpoint, same convention both sides |
| capability (pilot) | FROZEN (pilot) | 10 keyword-scored factual probes under each arm's decoding config with the voice instruction active; accuracies + Wilson 95% intervals reported; the pre-registered equivalence margins are NOT assessable at this n and the report must say so |
| powered final grid | TBD | seed counts with power rationale, equivalence margins + TOST, multiplicity method — all still open; the pilot does not discharge them |

## POWERED GRID — frozen 2026-07-11, before the powered run

Gate: the renderer-level manipulation check (`scripts/pliability_check.py`,
results in `results_real/pliability.json`) — the paper's §7 requirement.
Channel verdicts: Qwen2.5-0.5B fails all style channels (confirming the
pilot's transmission diagnosis); **Qwen2.5-1.5B-Instruct-4bit passes all
three** (length gap 5.74 words CI [3.35, 8.13]; function-word groups 2/3
with CIs excluding zero; topic argmax accuracy 0.88 measured through the
pipeline's actual carrier). Check revisions, documented: inflection-tolerant
lexicon lookup (real-text measurement gap); the topic channel is measured
ecologically — the user question is produced by `render_user` from the same
conditioning, because that is the channel the pipeline actually uses (the
fixed-neutral-question variant tests a channel the instruments never rely
on); renderer v2 (prescriptive lengths, full function-word group listed,
strong topic framing) validated by this check before the grid.

| item | status | value |
|---|---|---|
| base model | FROZEN | `mlx-community/Qwen2.5-1.5B-Instruct-4bit` (smallest model passing all channels) |
| renderer | FROZEN | v2 (`realmodel.render_system`), validated by the manipulation check |
| master seed | FROZEN | 20260714 (fresh; calibration/confirmatory splits derived) |
| conversations/arm | FROZEN | 24 confirmatory, 6 calibration. Power: pilot conversation-level SD(C_sty) = 0.030; at n=24 a two-sample contrast detects effects >= ~0.024 with 80% power at alpha 0.05 |
| contrast inference | FROZEN | one-sided permutation tests (median difference, 10k permutations, seeded) in the four pre-registered directions, Holm-corrected, alpha 0.05 |
| joint check | FROZEN | thresholds (per-axis, per-variant, calibration-frozen) AND all four Holm-corrected contrasts AND envelope escape — conjunction, no relabeling |
| twins | FROZEN | 8 pairs/mode x 24 turns; 2 pilot pairs (affine overlay), 6 confirmatory; checkpoints {0,8,16,24}; 3 probes x 12-candidate batches; frozen-band prefix comparison unchanged. Sized for the shape features; the floor-ratio interval remains wide at n=6 and is reported as such |
| capability (C4) | FROZEN | 10 keyword probes x 15 seeds = 150/arm; TOST on difference of proportions, margin +/-0.10, normal approximation; scorers independent of the selection objective |
| grid | FROZEN | {0.4, 0.9, 1.5} x 0.9 + 0.9 x 0.7, 8 conversations each |
| matching | FROZEN | bisection on 3 calibration conversations, tol +/-0.03, out-of-bracket rule as before |

## LLM-judge appendix (exploratory)

TBD if run at all (first cut under the word budget): judge model family
(distinct from the base model), pairwise blind rubric, bias citations.

## FINAL GRID (FROZEN before the run — this section is the registration text)

Registered by commit to this repository BEFORE `results_final/` exists; the
commit hash is the timestamp. An independent-registry copy (OSF) of exactly
this section is prepared for the author to upload; the repository register
remains canonical. Sizing is simulation-based and Holm-aware:
`scripts/finalgrid_design.py` -> `results_final_design/design.json`
(seeded, derived from the archived powered-grid variances).

| item | status | value |
|---|---|---|
| base model | FROZEN | `mlx-community/Qwen2.5-1.5B-Instruct-4bit` (unchanged; renderer v2 unchanged) |
| master seed | FROZEN | 20260716 (fresh; calibration/confirmatory splits derived) |
| conversations/arm | FROZEN | 56 confirmatory, 6 calibration. Simulation: all four paired contrasts >= 94% Holm-aware power at the planning effects (N: 0.060/0.015 at paired SDs 0.055/0.026; C: SME 0.02 at paired SDs 0.032/0.040); equivalence declaration (see below) 86% under a true zero effect |
| primary inference | FROZEN | paired sign-flip scheme end to end: conversations pair by script index; median of within-pair differences; 10k seeded flips independent across script blocks; one-sided, Holm across the four contrasts; paired pairs-bootstrap 95% CIs. Implemented in `scripts/finalgrid_analysis.py` (frozen with this section); the run-time unrestricted analysis is retained as a labeled sensitivity check |
| smallest meaningful effect (C) | FROZEN | SME_C = 0.02 (≈ two pilot conversation-level SDs / twice the powered cross-arm spread); a null C contrast is declared EQUIVALENT TO ZERO iff its paired bootstrap 95% upper bound < 0.02 |
| semantic guard | FROZEN | replaces the vacuous theta_Nsem conjunct: N_sem non-inferiority of mechanism vs randomness_matched — guard holds iff the paired bootstrap 95% lower bound > -0.05. The joint check's novelty conjunct = lexical threshold + this guard |
| accumulation (C3) | FROZEN | now inferential: mechanism vs memory_reset on C_sty, paired by script; supported iff one-sided sign-flip p < .05 AND CI excludes 0; equivalence-to-zero declared at SME_C |
| twins | FROZEN | 18 pairs/mode x 24 turns; 2 pilot pairs (affine overlay), 16 confirmatory; checkpoints {0,8,16,24}; 3 probes x 12-candidate batches. Primary statistic = MEAN paired final-checkpoint difference (different minus same history, paired by twin id; the median is fragile under the clip's zero-inflation, observed 3/6 zeros). Separation ESTABLISHED iff one-sided sign-flip p < .05 AND pairs-bootstrap 95% CI excludes 0 (simulated power 97%/99% at the powered grid's empirical effect model). Shape on the MEAN curve: ratio CI inside the frozen band [0.572, 0.972] = corroborated; disjoint = falsified; else not established. Curvature established iff >= 80% of pairs-bootstrap resamples agree on one class |
| capability (C4) | FROZEN | 10 probes x 15 seeds = 150/arm, arms now INCLUDING memory_reset (the handoff pair, in-protocol); item-level outcomes archived (`capability_items.csv`, paired by seed x probe); per pair vs mechanism: items-bootstrap 95% CI of the paired accuracy difference inside (-0.10, +0.10) = equivalent; joint all-three claim is an intersection-union test (level .05, no correction needed). The normal-approximation TOST is retained as a labeled sensitivity check |
| estimator calibration | FROZEN | split-half clip estimator calibrated by simulation before the run (design.json d4): conservative (downward-biased) under separation, null mean ~0.006 / p95 ~0.010 at batch 12; twin statistics remain labeled exploratory pending in-loop calibration on real profile distributions |
| grid, matching, thresholds, window | FROZEN | unchanged from the powered grid: {0.4,0.9,1.5} x 0.9 + (0.9,0.7) at 8 conversations each; bisection matching tol 0.03 on 3 calibration conversations; per-axis per-variant floor-to-0.05 calibration thresholds; 12 turns, window 6 |
| outcome reporting | FROZEN | every outcome above is reported wherever it lands; no relabeling; `results_final/final_inference.json` is the verdict file |

OSF chronology clarification (audited 2026-07-17): the repository registration
commit `23c269a` was created at 20:03:51 EEST, before execution. Calibration
thresholds and matching were written at 20:06:22 and 20:07:29. OSF registration
https://osf.io/dyt3w/ was created at 20:33:17 EEST (17:33:17 UTC), before
confirmatory arm outputs began at 21:33:54 but after calibration and matching.
The earlier statement that OSF preceded every `results_final/` artifact was
incorrect. Project: https://osf.io/mb8s2/; frozen file sha256
`b67c2bc5ab26d517d954130f96ac26d136ffb962e842f32b477e12ce3c8e3c73`.


==> anc/prototype/README.md <==
# entropyllm — artifact for the Entropy paper

This directory contains the synthetic reference implementation, the open-weight
model adapter, frozen protocol material, generated data, figures, and analysis
scripts for *Entropy in Conversational AI: Structured Unpredictability as
Inferrable Interiority*.

## Experimental boundary

The real-model experiments use scripted sequences of independent prompt turns.
On each turn, the base model receives a rendered system instruction derived from
the current wrapper state and a current user prompt. It does **not** receive the
preceding dialogue. Cross-turn dependence in selection arms is carried by the
wrapper's hidden state, recent selected-experience features, and the response
selector's record of prior selected outputs. The sampling controls carry no
semantic history. Archived code and filenames use `conversation` as a legacy
name for one scripted sequence.

The synthetic generator in `entropyllm/basemodel.py` validates the pipeline and
instruments; it is not an empirical substitute for an open-weight model. The
real-model adapter is in `entropyllm/realmodel.py`.

## Archived stages

- `results/`: synthetic pipeline validation and the hash-frozen state-space
  prediction.
- `results_real/`: 0.5B open-weight pilot.
- `results_powered/`: 1.5B powered grid and labeled corrective reanalysis.
- `results_final/`: 1.5B final grid and frozen final-grid analysis.
- `results_final_design/`: simulation-based sizing and estimator calibration.

The powered and final grids use
`mlx-community/Qwen2.5-1.5B-Instruct-4bit`, Hugging Face revision
`8b403126fc14f14cfc99bb4cfa72ecbc129ea677`. See
[`REPRODUCIBILITY.md`](REPRODUCIBILITY.md) for environment and chronology.

## Setup and tests

```sh
cd prototype
uv venv
uv pip install --override overrides.txt -e '.[dev,real]'
.venv/bin/pytest
```

`overrides.txt` pins `transformers`/`huggingface-hub` to the audited versions:
`mlx-lm` 0.31.3's PyPI metadata requires `transformers>=5.0.0`, but the
audited environment that produced the archived results ran `transformers`
4.57.6; the override reproduces the audited environment exactly.

The synthetic artifact regenerates without model weights:

```sh
.venv/bin/python scripts/reproduce.py
```

Real-model modes select the archived model family by default:

```sh
# pilot: 0.5B model
.venv/bin/python scripts/reproduce_real.py

# powered and final grids: 1.5B model
.venv/bin/python scripts/reproduce_real.py --powered
.venv/bin/python scripts/reproduce_real.py --final
```

These commands are computationally expensive and overwrite generated files in
their corresponding output directories. Use `--smoke` for a code-path check;
use `--model MODEL_ID` only for a new, explicitly labeled run.

## Layout

```text
entropyllm/                 mechanism, model adapters, metrics, and twin code
scripts/reproduce.py        synthetic regeneration
scripts/reproduce_real.py   pilot/powered/final runner
scripts/finalgrid_analysis.py
                            frozen final-grid inference
tests/                      unit and integration tests
PROTOCOL.md                 versioned protocol and amendments
REPRODUCIBILITY.md          environment, model revision, and registry chronology
results*/                   archived generated artifacts
```

No human-subjects data are included. The fixed probe battery is a narrow
capability check; conversational output quality and human perception were not
evaluated.

## Archive

This artifact is archived independently at
[doi:10.5281/zenodo.21462383](https://doi.org/10.5281/zenodo.21462383) and
maintained at <https://github.com/cochinescu/entropy-prototype>.


==> anc/prototype/REPRODUCIBILITY.md <==
# Reproducibility and provenance note

This note was added during the pre-submission audit on 2026-07-17. It does not
change an experimental outcome or a frozen decision rule.

## Real-model environment

The powered and final grids record the model identifier
`mlx-community/Qwen2.5-1.5B-Instruct-4bit` in their run metadata. The local
Hugging Face cache used for the runs contains one snapshot for that identifier:

```text
revision: 8b403126fc14f14cfc99bb4cfa72ecbc129ea677
snapshot created locally: 2026-07-11 11:42 EEST
model repository current revision verified on 2026-07-17: same hash
```

The pilot model `mlx-community/Qwen2.5-0.5B-Instruct-4bit` resolves to revision
`a5339a4131f135d0fdc6a5c8b5bbed2753bbe0f3`, also verified on 2026-07-17.

The archived run metadata record Python 3.12.11 and macOS 26.5.2 arm64. The
audited environment contains:

```text
numpy             2.5.1
matplotlib        3.11.0
mlx               0.32.0
mlx-lm            0.31.3
transformers      4.57.6
huggingface-hub   0.36.2
```

A strict dependency resolver will refuse to co-install the audited pins,
because `mlx-lm` 0.31.3's PyPI metadata requires `transformers>=5.0.0` while
the audited environment ran `transformers` 4.57.6. Install with the override
file to reproduce the audited environment exactly:

```sh
uv pip install --override overrides.txt -e '.[dev,real]'
```

The original run metadata did not record the model revision or package
versions. The revision above is recovered from the sole local snapshot that
predates the powered and final runs; this is strong provenance evidence, but it
is a post-run audit rather than a field written by the runner at execution.

## Final-grid chronology

Times below are Europe/Bucharest (EEST, UTC+3):

```text
2026-07-11 20:03:51  repository commit 23c269a freezes final-grid design,
                     sizing, master seed, and analysis script
2026-07-11 20:06:22  final-grid calibration thresholds written
2026-07-11 20:07:29  novelty-matching result written
2026-07-11 20:33:17  OSF registration dyt3w created (17:33:17 UTC)
2026-07-11 21:33:54  confirmatory arm-output file first written
2026-07-11 23:38:18  final inference file written
2026-07-11 23:39:07  repository commit b92da98 archives final outputs
```

Accordingly, the design and decision rules were frozen in version control before
execution. The OSF registration followed the registered calibration and matching
steps but preceded confirmatory outputs. It should not be described as preceding
every final-grid artifact.

## Evaluation unit

The real-model runner calls each 12-turn unit a `conversation`, but every model
call is independent of prior dialogue context. The adapter constructs only a
system message from the current conditioning vector and a current user message.
Persistent effects arise in the wrapper state and response-selection history.
The manuscript calls these units *scripted turn sequences* while retaining the
legacy artifact filenames.

## Terminology in frozen artifacts

Some frozen outputs and historical code comments use `pre-registered` for
rules that were prospectively fixed in version control. That wording does not
mean that the OSF timestamp preceded calibration; the chronology above is the
controlling account.

The frozen verdict file also names the later mechanism-versus-memory-reset
contrast `a4_accumulation` and records `accumulation_supported: true`. Those are
legacy labels for the final-grid state-retention estimand introduced after the
powered grid. They do not overturn the original two-part C3, which required an
arm-specific rise in consistency and collapse under reset and was not
supported. The frozen result file is left unchanged so that the archived
analysis output remains auditable.


==> anc/prototype/entropyllm/__init__.py <==
"""entropyllm — synthetic reference implementation of the entropy mechanism.

Identity as accumulated selection: a persistent hidden state H_t drifts under
experience selected from an oversized ambient stream, modulated by an open-loop
oscillator (the series' Paper 1 term) and small noise. The package implements
the paper's formal model (state-space simulator, LLM-free), the mechanism
(selection layer over a base-model interface), the N_t/C_t metric suite, the
seven evaluation arms, and the twin-divergence experiment.

Honesty framing (mirrors the ECO/CPO-DAG and SCN-LLM prototypes): everything
here is a single-machine synthetic build. The bundled base model is a seeded
SYNTHETIC stand-in that emulates an LLM's candidate distribution so the full
pipeline can be validated end-to-end; numbers produced against it are pipeline
validation, NOT the paper's measured results. The one artifact that is real by
design is `results/model_predictions.csv` — the state-space model's divergence
band is LLM-free and is frozen before any base-model run (C6's evidential
order).
"""

__version__ = "0.1.0"


==> anc/prototype/entropyllm/arms.py <==
"""The seven evaluation arms (plan §4) as configs over one pipeline.

1. mechanism            — full accumulated-selection layer (novelty + identity)
2. low_variance         — greedy/low-T pure sampling; a fixed floor, not a budget
3. randomness_matched   — pure sampling, T tuned so N_t matches the mechanism's
                          (set by selection.match_temperature on the calibration split)
4. memory_reset         — the selection layer with H reset every turn
                          (= the stateful NON-accumulating rerank baseline)
5. novelty_only         — selection with identity weight 0 (repetition-penalty class)
6. consistency_only     — selection with novelty weight 0 (static-attribute class)
7. sampling_grid        — pure T x top_p sweep tracing the knob frontier
"""

from __future__ import annotations

from dataclasses import dataclass, replace


@dataclass(frozen=True)
class ArmConfig:
    name: str
    use_selection: bool          # selection layer on/off (off = pure sampling)
    w_novelty: float = 1.0
    w_identity: float = 1.0
    reset_each_turn: bool = False
    temperature: float = 1.0
    top_p: float = 0.95
    n_candidates: int = 8
    stream_on: bool = True       # ambient stream feeds H only when selection is on


MECHANISM = ArmConfig("mechanism", use_selection=True)
LOW_VARIANCE = ArmConfig("low_variance", use_selection=False, temperature=0.1, top_p=0.7, stream_on=False)
RANDOMNESS_MATCHED = ArmConfig("randomness_matched", use_selection=False, temperature=1.0, stream_on=False)
MEMORY_RESET = replace(MECHANISM, name="memory_reset", reset_each_turn=True)
NOVELTY_ONLY = replace(MECHANISM, name="novelty_only", w_identity=0.0)
CONSISTENCY_ONLY = replace(MECHANISM, name="consistency_only", w_novelty=0.0)

CORE_ARMS = [MECHANISM, LOW_VARIANCE, RANDOMNESS_MATCHED, MEMORY_RESET, NOVELTY_ONLY, CONSISTENCY_ONLY]

GRID_TEMPERATURES = [0.3, 0.6, 1.0, 1.5, 2.2]
GRID_TOP_P = [0.7, 0.9, 1.0]


def sampling_grid() -> list[ArmConfig]:
    return [
        ArmConfig(f"grid_T{t}_p{p}", use_selection=False, temperature=t, top_p=p, stream_on=False)
        for t in GRID_TEMPERATURES
        for p in GRID_TOP_P
    ]


==> anc/prototype/entropyllm/basemodel.py <==
"""Base-model interface + the synthetic stand-in.

`BaseModel.candidates()` is the seam where a real open-weight model plugs in
later (W2/W3 of the plan's build schedule): given a conditioning vector in the
shared feature space and decoding params (temperature, top_p), return n
candidate utterances. All arms share ONE base model instance — the plan's
matched-base-model identification.

`SyntheticBaseModel` emulates an LLM's candidate distribution so the pipeline,
metrics, arms, and twin machinery can be validated end-to-end on one machine
with no weights. It reproduces the two failure modes the paper targets:
- temperature -> 0: near-deterministic, repetitive output (bland degeneration);
- temperature high: word/topic choice decouples from the conditioning
  (incoherent variation).
Numbers measured against it are PIPELINE VALIDATION, not paper results
(results/RESULTS.md carries the banner).
"""

from __future__ import annotations

from typing import Protocol

import numpy as np

from .features import (
    STYLE_DIM,
    TOPIC_DIM,
    TOPIC_WORDS,
    WORDS_PER_TOPIC,
    FUNCTION_WORD_GROUPS,
)


class BaseModel(Protocol):
    def candidates(
        self,
        conditioning: np.ndarray,
        n: int,
        temperature: float,
        top_p: float,
        rng: np.random.Generator,
    ) -> list[str]: ...


def _tempered(p: np.ndarray, temperature: float) -> np.ndarray:
    q = np.power(np.maximum(p, 1e-9), 1.0 / max(temperature, 0.05))
    return q / q.sum()


def _top_p(p: np.ndarray, top_p: float) -> np.ndarray:
    order = np.argsort(p)[::-1]
    keep = np.zeros_like(p, dtype=bool)
    acc = 0.0
    for i in order:
        keep[i] = True
        acc += p[i]
        if acc >= top_p:
            break
    q = np.where(keep, p, 0.0)
    return q / q.sum()


class SyntheticBaseModel:
    """Seeded synthetic candidate generator over the shared vocabulary."""

    def candidates(
        self,
        conditioning: np.ndarray,
        n: int,
        temperature: float,
        top_p: float,
        rng: np.random.Generator,
    ) -> list[str]:
        style = np.clip(conditioning[:STYLE_DIM], 0.0, 1.0)
        topic_w = np.maximum(conditioning[STYLE_DIM : STYLE_DIM + TOPIC_DIM], 1e-9)
        topic_p = _top_p(_tempered(topic_w / topic_w.sum(), temperature), top_p)

        # Style surface derived from the conditioning's style coordinates.
        # group_p is sharpened (style^2) so per-dim style differences reach the
        # function-word GROUP rates — the stylometric surface the metrics read.
        fw_rate = 0.2 + 0.4 * float(style.mean())
        mean_len = 4.0 + 12.0 * float(style[0])
        group_p = np.maximum(style, 1e-9) ** 2
        group_p = group_p / group_p.sum()
        # Word-index spread: low temperature -> same few words (repetition).
        word_geo_p = float(np.clip(1.0 / (1.0 + 2.0 * temperature), 0.05, 0.95))

        out: list[str] = []
        for _ in range(n):
            n_sent = 1 + int(rng.poisson(1.0))
            sents = []
            for _ in range(n_sent):
                length = max(3, int(round(rng.normal(mean_len, 0.5 + 2.0 * temperature))))
                words = []
                for _ in range(length):
                    if rng.random() < fw_rate:
                        g = int(rng.choice(STYLE_DIM, p=group_p))
                        words.append(FUNCTION_WORD_GROUPS[g][int(rng.integers(5))])
                    else:
                        t = int(rng.choice(TOPIC_DIM, p=topic_p))
                        idx = int(rng.geometric(word_geo_p) - 1) % WORDS_PER_TOPIC
                        words.append(TOPIC_WORDS[t][idx])
                sents.append(" ".join(words))
            out.append(". ".join(sents) + ".")
        return out


==> anc/prototype/entropyllm/capability.py <==
"""Capability probes (C4, pilot scale): fixed factual/instruction items scored
by keyword match, run under each arm's decoding configuration.

The pre-registered claim form is equivalence testing with margins; at pilot
scale (few probes, few seeds) equivalence tests are underpowered, so the
pilot reports per-arm accuracies with Wilson intervals and states plainly
whether the pre-registered margin can or cannot be assessed. Scorers are
independent of the selection objective (keyword membership, not style).
"""

from __future__ import annotations

import numpy as np

# (question, accepted answer keywords — any hit scores 1)
PROBES: list[tuple[str, list[str]]] = [
    ("What is the capital of France?", ["paris"]),
    ("How many days are in a week?", ["seven", "7"]),
    ("What color do you get by mixing blue and yellow paint?", ["green"]),
    ("What is 12 plus 15?", ["27", "twenty-seven", "twenty seven"]),
    ("Which planet is known as the Red Planet?", ["mars"]),
    ("What is the opposite of 'cold'?", ["hot", "warm"]),
    ("Name the largest ocean on Earth.", ["pacific"]),
    ("What gas do plants absorb from the air?", ["carbon dioxide", "co2"]),
    ("How many legs does a spider have?", ["eight", "8"]),
    ("What is the first month of the year?", ["january"]),
]


def score(answer: str, keywords: list[str]) -> int:
    a = answer.lower()
    return int(any(k in a for k in keywords))


def wilson_interval(successes: int, n: int, z: float = 1.96) -> tuple[float, float]:
    if n == 0:
        return (0.0, 1.0)
    p = successes / n
    denom = 1 + z**2 / n
    center = (p + z**2 / (2 * n)) / denom
    half = z * np.sqrt(p * (1 - p) / n + z**2 / (4 * n**2)) / denom
    return (max(0.0, center - half), min(1.0, center + half))


def run_probes(base_model, arm, conditioning: np.ndarray, seeds: list[int], item_rows: list | None = None) -> dict:
    """Accuracy of the arm's decoding config on the probe battery.

    Probes are asked directly (the probe text replaces the rendered turn
    question) with the arm's temperature/top_p; for selection arms the
    conditioning is a mid-conversation state so the voice instruction is
    active, testing whether the style layer costs task accuracy.
    """
    import mlx.core as mx
    from mlx_lm import generate
    from mlx_lm.sample_utils import make_sampler
    from .realmodel import render_system

    base_model._ensure()
    tok = base_model._tokenizer
    sampler = make_sampler(temp=max(float(arm.temperature), 0.01), top_p=float(np.clip(arm.top_p, 0.05, 1.0)))
    hits, total = 0, 0
    for seed in seeds:
        rng = np.random.default_rng(seed)
        for probe_idx, (q, kws) in enumerate(PROBES):
            msgs = [
                {"role": "system", "content": render_system(conditioning) + " Answer the user's question correctly and briefly."},
                {"role": "user", "content": q},
            ]
            prompt = tok.apply_chat_template(msgs, tokenize=False, add_generation_prompt=True)
            mx.random.seed(int(rng.integers(2**31)))
            ans = generate(base_model._model, tok, prompt=prompt, max_tokens=30, sampler=sampler)
            hit = score(ans, kws)
            if item_rows is not None:
                # items pair across arms by (seed, probe_idx): same question,
                # same seed slot, differing only in the arm's decoding config
                item_rows.append({"arm": arm.name, "seed": seed, "probe_idx": probe_idx, "hit": hit})
            hits += hit
            total += 1
    lo, hi = wilson_interval(hits, total)
    return {"arm": arm.name, "hits": hits, "n": total, "accuracy": hits / total, "wilson_lo": lo, "wilson_hi": hi}


==> anc/prototype/entropyllm/features.py <==
"""Shared feature space for the hidden state, stream items, and texts.

The state space is R^K with K = STYLE_DIM + TOPIC_DIM. Coordinates are
OPERATIONAL selection parameters (plan §2): dims 0..5 are style-group usage
rates (function-word groups — the stylometric surface), dims 6..11 are topic
attention weights. "Mood / values / attention bias" are interpretive glosses
only; nothing in the code depends on them.

Style features are authorship-verification-class by construction: function-word
group rates, mean sentence length, and type-token ratio — none of which depend
on WHICH content words appear, so the stylometric consistency metric is
topic-permutation invariant by design (the plan's metric-validation control).
"""

from __future__ import annotations

import numpy as np

STYLE_DIM = 6
TOPIC_DIM = 6
K = STYLE_DIM + TOPIC_DIM

# Six function-word groups (five words each). Group RATES are the style surface.
FUNCTION_WORD_GROUPS: list[list[str]] = [
    ["the", "a", "an", "this", "that"],          # determiners
    ["and", "but", "or", "so", "yet"],           # conjunctions
    ["of", "in", "on", "at", "by"],              # prepositions
    ["is", "was", "be", "are", "been"],          # copulas
    ["quite", "rather", "very", "still", "too"],  # intensifiers/adverbs
    ["it", "they", "we", "you", "she"],          # pronouns
]
FUNCTION_WORDS: dict[str, int] = {
    w: g for g, group in enumerate(FUNCTION_WORD_GROUPS) for w in group
}

_SYLLABLES = ["ka", "re", "mi", "to", "su", "ne", "lo", "da", "vi", "bu"]
WORDS_PER_TOPIC = 40


def _content_word(topic: int, index: int) -> str:
    # Deterministic pseudo-word: 3 syllables derived from (topic, index).
    h = (topic * 7919 + index * 104729) % (10**6)
    s = [_SYLLABLES[(h // (10**i)) % 10] for i in range(3)]
    return "".join(s) + str(topic)


TOPIC_WORDS: list[list[str]] = [
    [_content_word(t, i) for i in range(WORDS_PER_TOPIC)] for t in range(TOPIC_DIM)
]
_CONTENT_TOPIC: dict[str, int] = {
    w: t for t, words in enumerate(TOPIC_WORDS) for w in words
}


def configure_topics(lexicons: list[list[str]]) -> None:
    """Swap the topic vocabulary at runtime (real-model mode).

    The synthetic world uses pseudo-word topic vocabularies; against a real
    base model the topic coordinates are extracted by REAL keyword lexicons
    instead. Mutates the module registry in place so every consumer
    (topic_vector, selection, metrics) sees the new vocabulary. Lexicons must
    be TOPIC_DIM lists of equal length, lowercase, pairwise disjoint.
    """
    if len(lexicons) != TOPIC_DIM:
        raise ValueError(f"need {TOPIC_DIM} lexicons, got {len(lexicons)}")
    sizes = {len(lx) for lx in lexicons}
    if len(sizes) != 1:
        raise ValueError("lexicons must have equal length")
    flat = [w for lx in lexicons for w in lx]
    if len(set(flat)) != len(flat):
        raise ValueError("lexicons must be pairwise disjoint")
    TOPIC_WORDS[:] = [list(lx) for lx in lexicons]
    _CONTENT_TOPIC.clear()
    _CONTENT_TOPIC.update({w: t for t, words in enumerate(TOPIC_WORDS) for w in words})


def tokens(text: str) -> list[str]:
    return [w for w in text.lower().replace(".", " ").split() if w]


def sentences(text: str) -> list[list[str]]:
    return [s.split() for s in text.lower().split(".") if s.strip()]


def style_vector(text: str) -> np.ndarray:
    """Function-word group rates in [0,1]^STYLE_DIM (per-token rates, scaled)."""
    toks = tokens(text)
    if not toks:
        return np.zeros(STYLE_DIM)
    counts = np.zeros(STYLE_DIM)
    for w in toks:
        g = FUNCTION_WORDS.get(w)
        if g is not None:
            counts[g] += 1
    # Scale rates so typical values use the [0,1] range (max plausible rate ~0.25/group).
    return np.clip(counts / len(toks) / 0.25, 0.0, 1.0)


def _lookup_topic(w: str) -> int | None:
    """Inflection-tolerant lexicon lookup: exact, then s/es/ies-stripped.

    Real-text lexicon matching must catch 'stars' for 'star' and 'recipes'
    for 'recipe'; the synthetic pseudo-words end in a digit, so stripping a
    trailing 's' never collides with them."""
    t = _CONTENT_TOPIC.get(w)
    if t is not None:
        return t
    if w.endswith("ies"):
        t = _CONTENT_TOPIC.get(w[:-3] + "y")
        if t is not None:
            return t
    if w.endswith("es"):
        t = _CONTENT_TOPIC.get(w[:-2])
        if t is not None:
            return t
    if w.endswith("s"):
        return _CONTENT_TOPIC.get(w[:-1])
    return None


def topic_vector(text: str) -> np.ndarray:
    """Topic proportions over content words, in the simplex (or zeros)."""
    toks = tokens(text)
    counts = np.zeros(TOPIC_DIM)
    for w in toks:
        t = _lookup_topic(w)
        if t is not None:
            counts[t] += 1
    total = counts.sum()
    return counts / total if total > 0 else counts


def stylometric_profile(text: str) -> np.ndarray:
    """Authorship-class profile: group rates + mean sentence length + TTR.

    Content-word identity never enters (only whether a token is a function
    word), so the profile is invariant to topic permutation by construction.
    """
    toks = tokens(text)
    sents = sentences(text)
    style = style_vector(text)
    mean_len = np.mean([len(s) for s in sents]) if sents else 0.0
    ttr = len(set(toks)) / len(toks) if toks else 0.0
    return np.concatenate([style, [np.clip(mean_len / 20.0, 0, 1), ttr]])


def text_features(text: str) -> np.ndarray:
    """Full R^K feature vector (style rates ++ topic proportions)."""
    return np.concatenate([style_vector(text), topic_vector(text)])


def cosine(a: np.ndarray, b: np.ndarray) -> float:
    na, nb = np.linalg.norm(a), np.linalg.norm(b)
    if na == 0 or nb == 0:
        return 0.0
    return float(np.dot(a, b) / (na * nb))


# Neutral point of the feature space: 0.5 per style dim, uniform per topic dim.
NEUTRAL = np.concatenate([np.full(STYLE_DIM, 0.5), np.full(TOPIC_DIM, 1.0 / TOPIC_DIM)])


def centered_cosine(a: np.ndarray, b: np.ndarray) -> float:
    """Cosine of DEVIATIONS from the neutral point. Raw cosine on [0,1]^K
    vectors barely discriminates (everything is similar to neutral); identity
    is accumulated deviation from the generic, so affinity is measured on the
    deviations — the rich-get-richer term that makes selection path-dependent."""
    return cosine(a - NEUTRAL, b - NEUTRAL)


==> anc/prototype/entropyllm/metrics.py <==
"""The N_t / C_t metric suite (plan §2 definitions).

Both axes positively oriented, in [0,1], computed against the agent's OWN
history (never an authored persona).

- N_t (novelty): 1 - self-repetition. Two pre-specified variants, both of
  which the joint criterion must pass (plan §4):
  * lexical  — 1 - max n-gram overlap with any prior own turn (length-normalized);
  * semantic — 1 - max topic-vector cosine with recent own turns.
- C_t (consistency): stability of the stylometric profile (function-word group
  rates + sentence length + TTR) around the agent's accumulated history
  profile. Stylometric-PRIMARY to kill the topic confound; the profile ignores
  content-word identity, so it is topic-permutation invariant by construction.
  A semantic (topic) variant is the secondary robustness check only.

Validation controls implemented here (plan §2, axis validity):
- topic_permutation: recompute the stylometric profile on topic-permuted text;
- distinctiveness: self-match minus cross-match of history profiles;
- the deliberately-bland control lives in the pipeline (a boilerplate agent),
  scored with these same functions.
"""

from __future__ import annotations

import numpy as np

from .features import (
    TOPIC_DIM,
    stylometric_profile,
    topic_vector,
    tokens,
    cosine,
    _CONTENT_TOPIC,
    TOPIC_WORDS,
    WORDS_PER_TOPIC,
)


def _ngrams(toks: list[str], n: int = 2) -> set[tuple[str, ...]]:
    return {tuple(toks[i : i + n]) for i in range(len(toks) - n + 1)}


def novelty_lexical(history: list[str], text: str, n: int = 2) -> float:
    """1 - fraction of the text's n-grams already present ANYWHERE in the
    agent's pooled prior outputs (Self-BLEU-style, length-normalized).

    Pooled-history bigrams rather than max-over-single-turn trigrams: the
    latter saturates at 1.0 for any sampled text (exact trigram repeats are
    rare even in highly repetitive output), destroying the axis's dynamic
    range. Pooled bigram overlap discriminates bland repetition from varied
    realization — the property N_t exists to measure."""
    grams = _ngrams(tokens(text), n)
    if not grams:
        return 0.0  # degenerate text earns no novelty credit
    if not history:
        return 1.0
    pooled: set[tuple[str, ...]] = set()
    for h in history:
        pooled |= _ngrams(tokens(h), n)
    return float(1.0 - len(grams & pooled) / len(grams))


def novelty_semantic(history: list[str], text: str, window: int = 6) -> float:
    """1 - max topic-cosine with the recent own turns."""
    tv = topic_vector(text)
    if not history or tv.sum() == 0:
        return 1.0 if history == [] else 0.5
    recent = history[-window:]
    worst = max(cosine(tv, topic_vector(h)) for h in recent)
    return float(np.clip(1.0 - worst, 0.0, 1.0))


def consistency_stylometric(history: list[str], text: str) -> float:
    """1 - normalized L1 distance between the turn's stylometric profile and the
    mean profile of the agent's own history. Empty history -> 0.5 (uninformed)."""
    if not history:
        return 0.5
    prof = stylometric_profile(text)
    hist = np.mean([stylometric_profile(h) for h in history], axis=0)
    dist = float(np.abs(prof - hist).mean())  # profile coords are all in [0,1]
    return float(np.clip(1.0 - dist / 0.5, 0.0, 1.0))


def consistency_semantic(history: list[str], text: str) -> float:
    """Secondary robustness variant: topic-vector cosine vs history mean."""
    if not history:
        return 0.5
    hist = np.mean([topic_vector(h) for h in history], axis=0)
    return float(np.clip(cosine(topic_vector(text), hist), 0.0, 1.0))


# ---------------------------------------------------------------- validations

def permute_topics(text: str, perm: list[int]) -> str:
    """Swap every content word for its counterpart in the permuted topic
    (same word index), leaving function words untouched."""
    out = []
    for w in text.lower().split():
        bare = w.rstrip(".")
        t = _CONTENT_TOPIC.get(bare)
        if t is None:
            out.append(w)
        else:
            idx = TOPIC_WORDS[t].index(bare) % WORDS_PER_TOPIC
            repl = TOPIC_WORDS[perm[t]][idx]
            out.append(repl + "." if w.endswith(".") else repl)
    return " ".join(out)


def topic_permutation_shift(history: list[str], text: str, seed: int = 0) -> float:
    """|C_stylometric(original) - C_stylometric(topic-permuted)| — should be ~0
    if C measures voice, large if it was measuring content."""
    rng = np.random.default_rng(seed)
    perm = list(rng.permutation(TOPIC_DIM))
    c0 = consistency_stylometric(history, text)
    c1 = consistency_stylometric([permute_topics(h, perm) for h in history], permute_topics(text, perm))
    return abs(c0 - c1)


def distinctiveness(own_history: list[str], other_history: list[str], text: str) -> float:
    """Self-match minus cross-match: positive means the agent's turn matches its
    OWN history better than another agent's history (a distinctive voice).
    Boilerplate twins sharing a template score ~0 — the bland control."""
    return consistency_stylometric(own_history, text) - consistency_stylometric(other_history, text)


==> anc/prototype/entropyllm/oscillator.py <==
"""Open-loop Van der Pol oscillator — the drift equation's O_t term.

Instantiates the series' Paper 1 (SCN-LLM) oscillation term in the simplest
honest form: a single Van der Pol unit integrated with fixed-step RK4 at
construction time. OPEN-LOOP BY CONSTRUCTION (plan §2): the trajectory is a
pure function of (config, seed) computed up front; nothing about the agent's
state, selections, or noise can feed back into it — the API provides no such
input. Twins sharing (config, seed) therefore have bit-identical phase, which
is what keeps the C6 noise floor uncontaminated (pytest invariant).

Being open-loop and common-mode across twins, O_t contributes no observer-side
unpredictability and no identity differentiation; its role is temporal texture
(slow within-agent modulation of the style coordinates) and series continuity.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np


@dataclass(frozen=True)
class OscillatorConfig:
    period_steps: float = 40.0  # steps per cycle (conversation turns)
    mu: float = 0.5             # Van der Pol nonlinearity
    n_steps: int = 4096         # precomputed horizon
    substeps: int = 8           # RK4 substeps per conversation step


class Oscillator:
    """Precomputed VdP trajectory; value(t) in [-1, 1]."""

    def __init__(self, config: OscillatorConfig = OscillatorConfig(), seed: int = 0):
        self.config = config
        rng = np.random.default_rng(seed)
        omega = 2 * np.pi / config.period_steps
        phase0 = rng.uniform(0, 2 * np.pi)
        x, v = np.cos(phase0), -omega * np.sin(phase0)
        dt = 1.0 / config.substeps
        traj = np.empty(config.n_steps)

        def acc(x_: float, v_: float) -> float:
            return config.mu * (1 - x_ * x_) * v_ - omega * omega * x_

        for i in range(config.n_steps):
            traj[i] = x
            for _ in range(config.substeps):
                k1x, k1v = v, acc(x, v)
                k2x, k2v = v + dt / 2 * k1v, acc(x + dt / 2 * k1x, v + dt / 2 * k1v)
                k3x, k3v = v + dt / 2 * k2v, acc(x + dt / 2 * k2x, v + dt / 2 * k2v)
                k4x, k4v = v + dt * k3v, acc(x + dt * k3x, v + dt * k3v)
                x += dt / 6 * (k1x + 2 * k2x + 2 * k3x + k4x)
                v += dt / 6 * (k1v + 2 * k2v + 2 * k3v + k4v)
        amp = float(np.max(np.abs(traj))) or 1.0
        self._traj = traj / amp

    def value(self, step: int) -> float:
        return float(self._traj[step % self.config.n_steps])


==> anc/prototype/entropyllm/pipeline.py <==
"""Scripted-turn pipeline: one seeded loop, arms as configs (plan §4).

Prompt battery: matched sequences with RECURRING intents (a small set of intent
feature vectors cycled over the horizon), so N_t measures realization novelty
rather than topic churn. The base-model adapter receives the current rendered
state and turn only; it does not receive prior dialogue. Cross-turn dependence
in selection arms lives in wrapper state, selected-experience history, and the
response selector's output history. Metrics compare outputs with that history.

The statistical unit is the scripted sequence; per-sequence summaries are the
mean of each metric over the FINAL WINDOW of turns. Public function and field
names retain `conversation` for compatibility with the archived artifacts.
"""

from __future__ import annotations

import time
from dataclasses import dataclass, field

import numpy as np

from .arms import ArmConfig
from .basemodel import BaseModel
from .features import K, STYLE_DIM, TOPIC_DIM
from .metrics import (
    consistency_semantic,
    consistency_stylometric,
    novelty_lexical,
    novelty_semantic,
)
from .selection import SelectionWeights, experience_weights, select_experiences, select_response
from .state import IdentityState
from .stream import AmbientStream, StreamConfig

FINAL_WINDOW = 8
N_INTENTS = 4  # recurring intents per script (repetition opportunities)


def make_script(script_seed: int, n_turns: int) -> np.ndarray:
    """(n_turns, K) prompt features: N_INTENTS topic-focused intents, cycled."""
    rng = np.random.default_rng(script_seed)
    intents = np.empty((N_INTENTS, K))
    for i in range(N_INTENTS):
        topic = int(rng.integers(TOPIC_DIM))
        alpha = np.ones(TOPIC_DIM)
        alpha[topic] = 10.0
        intents[i, :STYLE_DIM] = 0.5  # style-neutral prompts
        intents[i, STYLE_DIM:] = rng.dirichlet(alpha)
    return np.array([intents[t % N_INTENTS] for t in range(n_turns)])


@dataclass
class ConversationResult:
    arm: str
    texts: list[str] = field(default_factory=list)
    n_lex: list[float] = field(default_factory=list)
    n_sem: list[float] = field(default_factory=list)
    c_sty: list[float] = field(default_factory=list)
    c_sem: list[float] = field(default_factory=list)
    selection_us_per_turn: float = 0.0
    generation_us_per_turn: float = 0.0

    def summary(self, window: int = FINAL_WINDOW) -> dict[str, float]:
        return {
            "N_lex": float(np.mean(self.n_lex[-window:])),
            "N_sem": float(np.mean(self.n_sem[-window:])),
            "C_sty": float(np.mean(self.c_sty[-window:])),
            "C_sem": float(np.mean(self.c_sem[-window:])),
        }


def run_conversation(
    arm: ArmConfig,
    base_model: BaseModel,
    n_turns: int = 24,
    gen_seed: int = 0,
    stream_seed: int = 0,
    script_seed: int = 0,
    noise_seed: int = 0,
    osc_seed: int = 0,
    stream_config: StreamConfig = StreamConfig(),
    state: IdentityState | None = None,
) -> ConversationResult:
    """One scripted turn sequence under one arm. Randomness is seeded and threaded."""
    rng = np.random.default_rng(gen_seed)
    script = make_script(script_seed, n_turns)
    weights = SelectionWeights(novelty=arm.w_novelty, identity=arm.w_identity)
    if arm.use_selection and state is None:
        state = IdentityState(osc_seed=osc_seed, noise_seed=noise_seed)
    stream = AmbientStream(stream_config, seed=stream_seed) if (arm.use_selection and arm.stream_on) else None

    res = ConversationResult(arm=arm.name)
    recent_mean = np.zeros(K)
    sel_time = 0.0
    gen_time = 0.0

    for t in range(n_turns):
        prompt = script[t]
        if arm.use_selection:
            t0 = time.perf_counter()
            items = stream.step() if stream is not None else np.empty((0, K))
            pool = np.vstack([items, prompt[None, :]])  # sigma(H, E_t ∪ turn)
            selected = select_experiences(state.h, pool, stream_config.b, experience_weights(weights), recent_mean)
            sel_mean = selected.mean(axis=0)
            recent_mean = sel_mean if not recent_mean.any() else 0.7 * recent_mean + 0.3 * sel_mean
            state.update(selected.mean(axis=0))
            conditioning = 0.5 * state.h + 0.5 * prompt
            sel_time += time.perf_counter() - t0

            t0 = time.perf_counter()
            cands = base_model.candidates(conditioning, arm.n_candidates, arm.temperature, arm.top_p, rng)
            gen_time += time.perf_counter() - t0

            t0 = time.perf_counter()
            text, _ = select_response(state.h, cands, res.texts, weights)
            if arm.reset_each_turn:
                state.reset()
            sel_time += time.perf_counter() - t0
        else:
            conditioning = prompt.copy()
            t0 = time.perf_counter()
            text = base_model.candidates(conditioning, 1, arm.temperature, arm.top_p, rng)[0]
            gen_time += time.perf_counter() - t0

        res.n_lex.append(novelty_lexical(res.texts, text))
        res.n_sem.append(novelty_semantic(res.texts, text))
        res.c_sty.append(consistency_stylometric(res.texts, text))
        res.c_sem.append(consistency_semantic(res.texts, text))
        res.texts.append(text)

    res.selection_us_per_turn = sel_time / n_turns * 1e6
    res.generation_us_per_turn = gen_time / n_turns * 1e6
    return res


def run_arm(
    arm: ArmConfig,
    base_model: BaseModel,
    n_conversations: int,
    seed_base: int,
    n_turns: int = 24,
) -> list[ConversationResult]:
    """Crossed prompts x seeds: sequence i gets script i and derived seeds."""
    out = []
    for i in range(n_conversations):
        out.append(
            run_conversation(
                arm,
                base_model,
                n_turns=n_turns,
                gen_seed=seed_base + 17 * i + 1,
                stream_seed=seed_base + 17 * i + 2,
                script_seed=seed_base + 100 + i,  # same script ids across arms
                noise_seed=seed_base + 17 * i + 3,
                osc_seed=seed_base + 17 * i + 4,
            )
        )
    return out


def boilerplate_conversation(n_turns: int = 24) -> ConversationResult:
    """Deliberately-bland control: coherent boilerplate, same sentence family
    every turn. High style-stability, near-zero novelty, zero distinctiveness
    between two copies — the control that shows why the stance is JOINT N∧C."""
    res = ConversationResult(arm="bland_boilerplate")
    text = "the kare0 is quite still and the kare0 is on the mito0."
    for _ in range(n_turns):
        res.n_lex.append(novelty_lexical(res.texts, text))
        res.n_sem.append(novelty_semantic(res.texts, text))
        res.c_sty.append(consistency_stylometric(res.texts, text))
        res.c_sem.append(consistency_semantic(res.texts, text))
        res.texts.append(text)
    return res


==> anc/prototype/entropyllm/realmodel.py <==
"""Real base-model adapter (W2): a small open-weight instruct model behind the
same `BaseModel.candidates()` seam the synthetic stand-in implements.

Models: the pilot uses `PILOT_MODEL_NAME`; the powered and final grids use
`GRID_MODEL_NAME`. Both are loaded once per process through MLX. Determinism:
each candidate is generated
after seeding MLX's global RNG with a value drawn from the caller's
numpy Generator — so the pipeline's seed threading carries through unchanged.

Conditioning -> prompt: the hidden state's coordinates are rendered as a
voice instruction (target sentence length from style[0]; a preferred
function-word group from argmax(style); a topic emphasis from the top two
topic weights) and the turn's features as a user question over its topic's
keywords. This rendering is the real-model instantiation of "the base model
generates candidates conditioned on a mixture of the state and the turn"
(paper §3). Whether a small instruct model's stylometric surface is pliable
enough under such prompting for the C axis to move is exactly the named risk
the pilot measures — the renderer is deliberately simple and fixed, not tuned.

Real topic lexicons replace the synthetic pseudo-word vocabulary via
features.configure_topics(); call `configure_real_topics()` before building
agents.
"""

from __future__ import annotations

import numpy as np

from .features import (
    FUNCTION_WORD_GROUPS,
    STYLE_DIM,
    TOPIC_DIM,
    configure_topics,
)

PILOT_MODEL_NAME = "mlx-community/Qwen2.5-0.5B-Instruct-4bit"
GRID_MODEL_NAME = "mlx-community/Qwen2.5-1.5B-Instruct-4bit"
PILOT_MODEL_REVISION = "a5339a4131f135d0fdc6a5c8b5bbed2753bbe0f3"
GRID_MODEL_REVISION = "8b403126fc14f14cfc99bb4cfa72ecbc129ea677"
MODEL_NAME = PILOT_MODEL_NAME  # Backward-compatible adapter default.
MAX_TOKENS = 45

# Six real topics, 24 lowercase single-token keywords each, pairwise disjoint.
REAL_TOPICS: list[str] = ["gardening", "astronomy", "cooking", "sailing", "chess", "music"]
REAL_LEXICONS: list[list[str]] = [
    ["garden", "soil", "seed", "plant", "flower", "prune", "compost", "root", "leaf", "bloom",
     "weed", "mulch", "shrub", "pot", "greenhouse", "harvest", "stem", "petal", "lawn", "hedge",
     "vine", "sprout", "fertilizer", "trowel"],
    ["star", "planet", "orbit", "galaxy", "telescope", "moon", "comet", "nebula", "asteroid", "eclipse",
     "cosmos", "meteor", "constellation", "supernova", "gravity", "lunar", "solar", "astronomer", "universe", "quasar",
     "satellite", "crater", "celestial", "observatory"],
    ["recipe", "oven", "bake", "simmer", "spice", "flavor", "dough", "sauce", "roast", "kitchen",
     "chef", "ingredient", "boil", "grill", "knife", "pan", "stew", "season", "whisk", "marinate",
     "broth", "saute", "garnish", "caramelize"],
    ["boat", "sail", "harbor", "anchor", "tide", "mast", "rudder", "keel", "wind", "wave",
     "deck", "crew", "voyage", "compass", "knot", "hull", "port", "starboard", "regatta", "mooring",
     "buoy", "rigging", "helm", "skipper"],
    ["chess", "pawn", "knight", "bishop", "rook", "queen", "king", "checkmate", "gambit", "opening",
     "endgame", "castle", "tactic", "sacrifice", "grandmaster", "tournament", "stalemate", "fork", "pin", "zugzwang",
     "blunder", "defense", "attack", "board"],
    ["music", "melody", "rhythm", "chord", "song", "guitar", "piano", "drum", "violin", "orchestra",
     "harmony", "tempo", "note", "scale", "concert", "composer", "tune", "bass", "singer", "jazz",
     "symphony", "lyric", "album", "band"],
]


def configure_real_topics() -> None:
    configure_topics(REAL_LEXICONS)


def render_system(conditioning: np.ndarray) -> str:
    """Renderer v2 — more prescriptive per channel, adopted after the pilot's
    transmission failure and validated by scripts/pliability_check.py BEFORE
    the powered grid (the protocol's renderer-level manipulation check)."""
    style = np.clip(conditioning[:STYLE_DIM], 0.0, 1.0)
    topic_w = np.maximum(conditioning[STYLE_DIM : STYLE_DIM + TOPIC_DIM], 0.0)
    order = np.argsort(topic_w)[::-1]
    t1, t2 = int(order[0]), int(order[1])
    length = int(round(4 + 12 * float(style[0])))
    group = FUNCTION_WORD_GROUPS[int(np.argmax(style))]
    words = ", ".join(f"'{w}'" for w in group)
    return (
        "You are a conversational agent with a strong, distinctive personal voice. "
        f"Write exactly two sentences. Each sentence must be about {length} words long. "
        f"Your verbal tic: you use the small words {words} noticeably often --- work several of them in naturally. "
        f"You are fascinated by {REAL_TOPICS[t1]}; it dominates everything you talk about, "
        f"and you occasionally connect it to {REAL_TOPICS[t2]}. Stay in this voice."
    )


def render_user(turn_features: np.ndarray, rng: np.random.Generator) -> str:
    topic_w = np.maximum(turn_features[STYLE_DIM:], 0.0)
    t = int(np.argmax(topic_w))
    lex = REAL_LEXICONS[t]
    i, j = rng.choice(len(lex), size=2, replace=False)
    return f"Tell me something about {lex[int(i)]} and {lex[int(j)]}."


class RealBaseModel:
    """MLX-backed implementation of the BaseModel protocol (lazy load)."""

    def __init__(
        self,
        model_name: str = MODEL_NAME,
        max_tokens: int = MAX_TOKENS,
        revision: str | None = None,
    ):
        self.model_name = model_name
        self.max_tokens = max_tokens
        self.revision = revision
        self._model = None
        self._tokenizer = None

    def _ensure(self):
        if self._model is None:
            from mlx_lm import load

            self._model, self._tokenizer = load(self.model_name, revision=self.revision)

    def candidates(
        self,
        conditioning: np.ndarray,
        n: int,
        temperature: float,
        top_p: float,
        rng: np.random.Generator,
    ) -> list[str]:
        self._ensure()
        import mlx.core as mx
        from mlx_lm import generate
        from mlx_lm.sample_utils import make_sampler

        # The turn question is derived from the conditioning's topic block with
        # a per-call rng draw, mirroring the synthetic generator's use of rng.
        user = render_user(conditioning, rng)
        msgs = [
            {"role": "system", "content": render_system(conditioning)},
            {"role": "user", "content": user},
        ]
        prompt = self._tokenizer.apply_chat_template(msgs, tokenize=False, add_generation_prompt=True)
        sampler = make_sampler(temp=max(float(temperature), 0.01), top_p=float(np.clip(top_p, 0.05, 1.0)))
        out: list[str] = []
        for _ in range(n):
            mx.random.seed(int(rng.integers(2**31)))
            text = generate(self._model, self._tokenizer, prompt=prompt, max_tokens=self.max_tokens, sampler=sampler)
            out.append(text.strip().lower())
        return out


==> anc/prototype/entropyllm/selection.py <==
"""The selection layer: sigma(H_t, E_t ∪ turn) and the response selector.

Joint objective (plan §2/§3): novelty pressure (penalize similarity to the
agent's own recent selections / outputs) + identity pressure (affinity to the
accumulated state H_t). The single-objective arms are this same code with one
weight zeroed — so the guided-decoding-class baselines are the mechanism's own
ablations, run not merely cited (plan O1).

Also implements the novelty-matching procedure for the randomness control
(C2's fairness crux): bisection over temperature so the pure-sampling arm's
mean N_t matches the mechanism's, estimated on a CALIBRATION split and applied
once to untouched confirmatory data (cross-fitting discipline).
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Callable

import numpy as np

from .features import text_features, centered_cosine
from .metrics import novelty_lexical


@dataclass(frozen=True)
class SelectionWeights:
    novelty: float = 1.0
    identity: float = 1.0


# Novelty pressure is PRIMARY on response selection; on EXPERIENCE selection it
# is damped so identity affinity can lock in a specialization (path dependence
# is the point of accumulated selection). PROVISIONAL in PROTOCOL.md.
EXPERIENCE_NOVELTY_DAMP = 0.3


def experience_weights(w: SelectionWeights) -> SelectionWeights:
    return SelectionWeights(novelty=EXPERIENCE_NOVELTY_DAMP * w.novelty, identity=w.identity)


def select_experiences(
    h: np.ndarray,
    items: np.ndarray,
    b: int,
    weights: SelectionWeights,
    recent_mean: np.ndarray | None = None,
) -> np.ndarray:
    """Top-b stream items by identity affinity minus novelty penalty.

    Returns the selected rows (b, K). `recent_mean` is the mean of recently
    selected items; similarity to it is the (feature-space) repetition proxy.
    """
    ident = np.array([centered_cosine(h, it) for it in items])
    if recent_mean is not None and np.linalg.norm(recent_mean) > 0:
        repeat = np.array([centered_cosine(recent_mean, it) for it in items])
    else:
        repeat = np.zeros(len(items))
    score = weights.identity * ident - weights.novelty * repeat
    top = np.argsort(score)[::-1][:b]
    return items[top]


def select_response(
    h: np.ndarray,
    candidates: list[str],
    own_history: list[str],
    weights: SelectionWeights,
) -> tuple[str, int]:
    """Pick the candidate maximizing w_N * novelty + w_I * identity-affinity."""
    best_i, best_s = 0, -np.inf
    for i, cand in enumerate(candidates):
        nov = novelty_lexical(own_history, cand)
        ident = centered_cosine(text_features(cand), h)
        s = weights.novelty * nov + weights.identity * ident
        if s > best_s:
            best_i, best_s = i, s
    return candidates[best_i], best_i


def match_temperature(
    target_novelty: float,
    measure: Callable[[float], float],
    lo: float = 0.1,
    hi: float = 3.0,
    tol: float = 0.02,
    max_iter: int = 18,
) -> tuple[float, float]:
    """Bisection for the temperature at which `measure(T)` (mean N_t of the
    pure-sampling arm on the calibration split) matches `target_novelty`.

    Assumes measure is monotone increasing in T (true of the synthetic base
    model by construction; asserted by the caller on the bracket). Returns
    (temperature, achieved_novelty).
    """
    m_lo, m_hi = measure(lo), measure(hi)
    if not (m_lo <= target_novelty <= m_hi):
        # Target outside the bracket: return the closer endpoint honestly.
        return (lo, m_lo) if abs(m_lo - target_novelty) <= abs(m_hi - target_novelty) else (hi, m_hi)
    t = (lo + hi) / 2
    achieved = measure(t)
    for _ in range(max_iter):
        if abs(achieved - target_novelty) <= tol:
            break
        if achieved < target_novelty:
            lo = t
        else:
            hi = t
        t = (lo + hi) / 2
        achieved = measure(t)
    return t, achieved


==> anc/prototype/entropyllm/shape.py <==
"""Dimensionless shape features for the C6 model-vs-measurement comparison.

These are the plan §2 pre-registered features — computable from raw divergence
curves WITHOUT fitting anything to LLM data, and offset-invariant where the
plan requires it:

- monotone_fraction: fraction of non-negative increments of the smoothed curve;
- half_full_ratio: (d(T/2) - d(0)) / (d(T) - d(0)) — BASELINE-SUBTRACTED
  (horizon-0-referenced), so a measurement floor cannot move it;
- curvature_class from that ratio: saturating (> 0.55) / linear / accelerating (< 0.45);
- floor_separation: median different-history final divergence over median
  same-history final divergence (the discriminating feature: a memoryless or
  static-persona process has no history effect, so its factor ~ 1).

`agreement()` applies the provisional thresholds from PROTOCOL.md and returns
per-feature pass/fail plus the overall verdict — the RESULTS.md YES/NO line
(the ECO/CPO-DAG "model/measurement agreement" pattern).
"""

from __future__ import annotations

from dataclasses import dataclass, asdict

import numpy as np


def _smooth(curve: np.ndarray, w: int = 5) -> np.ndarray:
    if len(curve) < w:
        return curve.astype(float)
    kernel = np.ones(w) / w
    return np.convolve(curve, kernel, mode="valid")


def monotone_fraction(curve: np.ndarray, rel_tol: float = 0.02) -> float:
    """Fraction of increments of the smoothed curve that are non-decreasing up
    to a tolerance of rel_tol x curve range — at a saturated plateau the
    increments are noise-signed, and 'monotone rise to saturation' should not
    fail on plateau wobble."""
    s = _smooth(np.asarray(curve, dtype=float))
    inc = np.diff(s)
    if not len(inc):
        return 1.0
    tol = rel_tol * float(s.max() - s.min())
    return float(np.mean(inc >= -tol))


def half_full_ratio(curve: np.ndarray) -> float:
    """Baseline-subtracted d(T/2)/d(T); offset-invariant by construction."""
    c = np.asarray(curve, dtype=float) - float(curve[0])
    full = c[-1]
    if full <= 0:
        return float("nan")
    return float(c[len(c) // 2] / full)


def curvature_class(curve: np.ndarray) -> str:
    r = half_full_ratio(curve)
    if np.isnan(r):
        return "flat"
    if r > 0.55:
        return "saturating"
    if r < 0.45:
        return "accelerating"
    return "linear"


def floor_separation(diff_final: np.ndarray, same_final: np.ndarray) -> float:
    """median(different-history finals) / median(same-history finals)."""
    same = float(np.median(same_final))
    if same <= 0:
        return float("inf")
    return float(np.median(diff_final)) / same


@dataclass(frozen=True)
class ShapeFeatures:
    monotone_fraction: float
    half_full_ratio: float
    curvature_class: str
    floor_separation: float

    def to_dict(self) -> dict:
        return asdict(self)


def compute_features(median_diff_curve: np.ndarray, diff_finals: np.ndarray, same_finals: np.ndarray) -> ShapeFeatures:
    return ShapeFeatures(
        monotone_fraction=monotone_fraction(median_diff_curve),
        half_full_ratio=half_full_ratio(median_diff_curve),
        curvature_class=curvature_class(median_diff_curve),
        floor_separation=floor_separation(diff_finals, same_finals),
    )


# Provisional thresholds — PROTOCOL.md items, frozen before the real-model grid.
MONOTONE_MIN = 0.80
# The measured divergence is a BOUNDED stylometric-profile distance — a
# compressive transform of the state distance — so measured curves saturate
# slightly earlier than state-space curves and the measured ratio runs high.
# The validation tolerance accounts for that compression; the real-grid width
# must still be chosen so a generic-memory / flat-curve process (ratio ~ 1.0)
# fails it (PROTOCOL.md discriminating-power rule).
RATIO_TOLERANCE = 0.20
FLOOR_FACTOR_MIN = 1.5


def agreement(predicted: ShapeFeatures, measured: ShapeFeatures) -> dict:
    """Per-feature pass/fail against the pre-registered criteria."""
    checks = {
        "monotone": measured.monotone_fraction >= MONOTONE_MIN,
        "curvature_class": measured.curvature_class == predicted.curvature_class,
        "half_full_ratio": (
            not np.isnan(measured.half_full_ratio)
            and abs(measured.half_full_ratio - predicted.half_full_ratio) <= RATIO_TOLERANCE
        ),
        "floor_separation": measured.floor_separation >= FLOOR_FACTOR_MIN,
    }
    checks["overall"] = all(checks.values())
    return checks


==> anc/prototype/entropyllm/state.py <==
"""Persistent identity state H_t and the drift equation.

H_{t+1} = clip( (1-lam) * H_t + lam * mean(selected) + gain * O_t * U + noise, 0, 1 )

- H_t lives in [0,1]^K, the same space as stream-item and text features, so the
  state IS an accumulated (exponentially weighted) summary of the agent's own
  selections — the path-dependence C3/C6 measure.
- `drift_step` is a pure function shared verbatim by the live pipeline and the
  LLM-free state-space simulator (statespace.py): the pre-registered C6 band is
  produced by the SAME update rule the mechanism runs, with synthetic inputs.
- The oscillation pattern U touches only the style coordinates (temporal
  texture), never the topic coordinates.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np

from .features import K, STYLE_DIM
from .oscillator import Oscillator, OscillatorConfig


@dataclass(frozen=True)
class DriftConfig:
    lam: float = 0.08          # selection-experience learning rate (time constant
    #                             ~1/λ turns: slow enough that divergence is still
    #                             accumulating at mid-horizon — the saturating
    #                             curve C6 predicts — instead of plateauing early)
    osc_gain: float = 0.05     # O_t coupling into style dims
    noise_scale: float = 0.002  # eps_t scale — small vs the history signal, so the
    #                             same-history noise floor stays below the
    #                             different-history divergence (C6's separation;
    #                             PROVISIONAL in PROTOCOL.md)


# Oscillation modulates style dims only, alternating sign; unit L2 norm.
_U = np.zeros(K)
_U[:STYLE_DIM] = np.array([1.0, -1.0, 1.0, -1.0, 1.0, -1.0])
_U /= np.linalg.norm(_U)


def drift_step(
    h: np.ndarray,
    selected_mean: np.ndarray,
    o_t: float,
    eps: np.ndarray,
    cfg: DriftConfig,
) -> np.ndarray:
    """One drift update; pure and deterministic in its inputs."""
    nxt = (1 - cfg.lam) * h + cfg.lam * selected_mean + cfg.osc_gain * o_t * _U + eps
    return np.clip(nxt, 0.0, 1.0)


def neutral_h0() -> np.ndarray:
    return np.full(K, 0.5)


class IdentityState:
    """Stateful wrapper: owns H, the open-loop oscillator, and the eps RNG.

    `noise_seed` is the ONLY between-twin difference in the same-history
    condition; the oscillator seed is shared so twin phases are identical.
    """

    def __init__(
        self,
        drift: DriftConfig = DriftConfig(),
        osc_config: OscillatorConfig = OscillatorConfig(),
        osc_seed: int = 0,
        noise_seed: int = 0,
        h0: np.ndarray | None = None,
    ):
        self.drift_config = drift
        self.oscillator = Oscillator(osc_config, seed=osc_seed)
        self._noise_rng = np.random.default_rng(noise_seed)
        self._h0 = neutral_h0() if h0 is None else h0.copy()
        self.h = self._h0.copy()
        self.t = 0

    def update(self, selected_mean: np.ndarray) -> np.ndarray:
        eps = self._noise_rng.normal(0, self.drift_config.noise_scale, K)
        self.h = drift_step(self.h, selected_mean, self.oscillator.value(self.t), eps, self.drift_config)
        self.t += 1
        return self.h

    def reset(self) -> None:
        """Memory ablation: return to H_0 (the memory-reset arm)."""
        self.h = self._h0.copy()


==> anc/prototype/entropyllm/statespace.py <==
"""LLM-free state-space simulator — the C6 predicted divergence band.

Simulates ONLY the drift model (state.drift_step — the same pure function the
live pipeline runs) with synthetic feature-space inputs for both the ambient
stream and the conversation turns: no base model, no text, no LLM traces
anywhere (plan §2: "the simulation is entirely LLM-free"). Its output —
results/model_predictions.csv plus the predicted dimensionless shape features —
is generated and FROZEN before any base-model run; reproduce.py enforces the
order and records the file hash.

Twin conditions:
- different_history: same H_0, same oscillator phase, different stream/prompt
  sequences AND different eps;
- same_history (noise floor): identical stream/prompt sequences, ONLY eps
  differs — measured under the same wrapper dynamics as the text-generating twins.

Divergence d(t) = ||H_A - H_B||_2. The band is quantiles over seeded pairs.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np

from .features import K
from .pipeline import make_script
from .selection import SelectionWeights, experience_weights, select_experiences
from .state import DriftConfig, drift_step, neutral_h0
from .oscillator import Oscillator, OscillatorConfig
from .stream import AmbientStream, StreamConfig


@dataclass(frozen=True)
class ModelConfig:
    n_steps: int = 40
    n_pairs: int = 48
    drift: DriftConfig = DriftConfig()
    stream: StreamConfig = StreamConfig()
    weights: SelectionWeights = SelectionWeights()


def _simulate_agent(
    cfg: ModelConfig,
    stream_seed: int,
    script_seed: int,
    noise_seed: int,
    osc: Oscillator,
) -> np.ndarray:
    """H trajectory (n_steps+1, K), index 0 = H_0."""
    h = neutral_h0()
    traj = np.empty((cfg.n_steps + 1, K))
    traj[0] = h
    stream = AmbientStream(cfg.stream, seed=stream_seed)
    script = make_script(script_seed, cfg.n_steps)
    noise = np.random.default_rng(noise_seed)
    recent = np.zeros(K)
    for t in range(cfg.n_steps):
        pool = np.vstack([stream.step(), script[t][None, :]])
        selected = select_experiences(h, pool, cfg.stream.b, experience_weights(cfg.weights), recent)
        sel_mean = selected.mean(axis=0)
        recent = sel_mean if not recent.any() else 0.7 * recent + 0.3 * sel_mean
        eps = noise.normal(0, cfg.drift.noise_scale, K)
        h = drift_step(h, selected.mean(axis=0), osc.value(t), eps, cfg.drift)
        traj[t + 1] = h
    return traj


def simulate_pair(cfg: ModelConfig, mode: str, pair_seed: int) -> np.ndarray:
    """Divergence curve d(t), length n_steps+1, d(0)=0 by construction."""
    osc = Oscillator(OscillatorConfig(), seed=pair_seed)  # SHARED phase (open-loop)
    base = 1_000_003 * (pair_seed + 1)
    if mode == "different_history":
        a = _simulate_agent(cfg, base + 1, base + 2, base + 3, osc)
        b = _simulate_agent(cfg, base + 4, base + 5, base + 6, osc)
    elif mode == "same_history":
        a = _simulate_agent(cfg, base + 1, base + 2, base + 3, osc)
        b = _simulate_agent(cfg, base + 1, base + 2, base + 7, osc)  # only eps differs
    else:
        raise ValueError(f"unknown mode {mode!r}")
    return np.linalg.norm(a - b, axis=1)


def divergence_band(cfg: ModelConfig = ModelConfig(), master_seed: int = 0) -> dict:
    """Monte Carlo band per mode: q05/q50/q95 at each step; deterministic in
    (cfg, master_seed)."""
    out: dict = {"config": cfg, "modes": {}}
    for mode in ("different_history", "same_history"):
        curves = np.array(
            [simulate_pair(cfg, mode, master_seed * 10_007 + i) for i in range(cfg.n_pairs)]
        )
        out["modes"][mode] = {
            "curves": curves,
            "q05": np.quantile(curves, 0.05, axis=0),
            "q50": np.quantile(curves, 0.50, axis=0),
            "q95": np.quantile(curves, 0.95, axis=0),
        }
    return out


==> anc/prototype/entropyllm/stream.py <==
"""Ambient stream simulator — the oversized experience source E_t.

Each step emits m candidate experience items as feature vectors in R^K, drawn
from a fixed "world" of topic clusters (shared across all agents so different
stream seeds sample different item sequences from the SAME world). The
attention budget b is strictly smaller than m — enforced at construction —
which is what makes selection non-trivial and identity path-dependent
("identity as accumulated selection from an oversized input stream", plan §2).

The stream is a SIMULATOR, not the world (honesty boundary §3); its content
model and the b-sensitivity range are pre-registration items in PROTOCOL.md.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np

from .features import K, STYLE_DIM, TOPIC_DIM

_WORLD_SEED = 12345  # fixed world: cluster centers shared by every agent/stream


def topic_style_centers(n_topics: int = TOPIC_DIM) -> np.ndarray:
    """Per-topic style-center matrix (n_topics, STYLE_DIM), fixed world-wide."""
    rng = np.random.default_rng(_WORLD_SEED)
    return rng.uniform(0.2, 0.8, size=(n_topics, STYLE_DIM))


@dataclass(frozen=True)
class StreamConfig:
    m: int = 12               # items per step (the oversized stream)
    b: int = 3                # attention budget
    style_noise: float = 0.08
    topic_concentration: float = 8.0  # Dirichlet peakedness around the item's topic

    def __post_init__(self) -> None:
        if not self.b < self.m:
            raise ValueError(
                f"stream-budget invariant violated: need b < m, got b={self.b}, m={self.m}"
            )


class AmbientStream:
    """Seeded generator of per-step item batches, shape (m, K)."""

    def __init__(self, config: StreamConfig = StreamConfig(), seed: int = 0):
        self.config = config
        self._rng = np.random.default_rng(seed)
        self._centers = topic_style_centers()

    def step(self) -> np.ndarray:
        cfg = self.config
        items = np.empty((cfg.m, K))
        for i in range(cfg.m):
            topic = int(self._rng.integers(TOPIC_DIM))
            alpha = np.ones(TOPIC_DIM)
            alpha[topic] = cfg.topic_concentration
            topic_vec = self._rng.dirichlet(alpha)
            style = np.clip(
                self._centers[topic] + self._rng.normal(0, cfg.style_noise, STYLE_DIM),
                0.0,
                1.0,
            )
            items[i, :STYLE_DIM] = style
            items[i, STYLE_DIM:] = topic_vec
        return items


==> anc/prototype/entropyllm/twins.py <==
"""Twin-divergence experiment on the scripted-turn pipeline (C6 measurement).

Two agents identical at t=0: same base model (one shared instance), same code,
same H_0, same open-loop oscillator seed (identical phase — pytest invariant).
Conditions (plan §4):
- different_history: different scripts, streams, generation and state noise;
- same_history (noise floor): identical scripts, streams, and generation
  seeds; ONLY the state-noise seed differs. Neither condition passes prior
  dialogue to the base model. Both retain the same wrapper feedback: state
  changes candidate conditioning, and selected outputs affect later selection.
  A fixed-candidate diagnostic remains a PROTOCOL.md item.

Divergence at each checkpoint = mean over shared probe prompts of the
stylometric-profile L1 distance between the two agents' PROBE VOICE PROFILES
(primary; topic-cosine distance is the secondary robustness row). The probe
voice profile is the mean stylometric profile over a batch of candidates
generated from the agent's conditioning at the probe — a low-variance
estimator of the agent's conditional voice. A single selected response would
be a near-binary chaotic estimator: the generator consumes randomness in a
data-dependent way, so any nonzero state difference can desynchronize the RNG
streams and produce large text differences, swamping the floor-separation
contrast. Batch-mean profiles track ||H_A - H_B|| instead. The probe RNG is
seeded identically for both agents; probes are not appended to either history.
PROVISIONAL protocol items: batch size, estimator choice (PROTOCOL.md).
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np

from .arms import MECHANISM
from .basemodel import BaseModel
from .features import K, STYLE_DIM, TOPIC_DIM, stylometric_profile, topic_vector, cosine
from .pipeline import make_script
from .selection import SelectionWeights, experience_weights, select_experiences, select_response
from .state import IdentityState
from .stream import AmbientStream, StreamConfig

PROBE_SEED = 999
N_PROBES = 6
N_PROBE_CANDIDATES = 64   # voice-profile batch size (PROVISIONAL, PROTOCOL.md)
PROBE_H_WEIGHT = 1.0      # probes condition on the agent's state ALONE: the probe
#                           asks the agent about its own current dominant interest,
#                           so developed differences (topic attention, voice) carry
#                           the divergence signal. Pilot revision 2 — the earlier
#                           0.75 H / 0.25 probe mix let the probe question pin the
#                           topic channel and mute d_sem (PROVISIONAL, PROTOCOL.md).
CHECKPOINTS = (0, 5, 10, 15, 20, 25, 30, 35, 40)


def make_probes(n: int = N_PROBES) -> np.ndarray:
    rng = np.random.default_rng(PROBE_SEED)
    probes = np.empty((n, K))
    for i in range(n):
        topic = int(rng.integers(TOPIC_DIM))
        alpha = np.ones(TOPIC_DIM)
        alpha[topic] = 10.0
        probes[i, :STYLE_DIM] = 0.5
        probes[i, STYLE_DIM:] = rng.dirichlet(alpha)
    return probes


@dataclass
class _Agent:
    state: IdentityState
    stream: AmbientStream
    script: np.ndarray
    gen_rng: np.random.Generator
    history: list[str]
    recent_mean: np.ndarray


def _make_agent(pair_seed: int, variant: int, mode: str, n_turns: int, base: int) -> _Agent:
    """variant 0/1 = the two twins; seeds differ per the mode's contract."""
    if mode == "different_history":
        stream_seed = base + 10 + variant
        script_seed = base + 20 + variant
        gen_seed = base + 30 + variant
        noise_seed = base + 40 + variant
    elif mode == "same_history":
        stream_seed = base + 10          # shared
        script_seed = base + 20          # shared
        gen_seed = base + 30             # shared
        noise_seed = base + 40 + variant  # ONLY eps differs
    else:
        raise ValueError(f"unknown mode {mode!r}")
    return _Agent(
        state=IdentityState(osc_seed=pair_seed, noise_seed=noise_seed),  # shared phase
        stream=AmbientStream(StreamConfig(), seed=stream_seed),
        script=make_script(script_seed, n_turns),
        gen_rng=np.random.default_rng(gen_seed),
        history=[],
        recent_mean=np.zeros(K),
    )


def _turn(agent: _Agent, t: int, base_model: BaseModel, weights: SelectionWeights, arm=MECHANISM) -> None:
    prompt = agent.script[t]
    pool = np.vstack([agent.stream.step(), prompt[None, :]])
    selected = select_experiences(agent.state.h, pool, StreamConfig().b, experience_weights(weights), agent.recent_mean)
    sel_mean = selected.mean(axis=0)
    agent.recent_mean = sel_mean if not agent.recent_mean.any() else 0.7 * agent.recent_mean + 0.3 * sel_mean
    agent.state.update(sel_mean)
    conditioning = 0.5 * agent.state.h + 0.5 * prompt
    cands = base_model.candidates(conditioning, arm.n_candidates, arm.temperature, arm.top_p, agent.gen_rng)
    text, _ = select_response(agent.state.h, cands, agent.history, weights)
    agent.history.append(text)


def _probe_divergence(a: _Agent, b: _Agent, base_model: BaseModel, probes: np.ndarray, checkpoint_seed: int, weights: SelectionWeights, arm=MECHANISM, probe_batch: int | None = None) -> tuple[float, float]:
    """Batch-mean voice profiles with a SPLIT-HALF NOISE-FLOOR CORRECTION.

    |mean_A - mean_B| has a positive bias of order sigma/sqrt(n) even when the
    two candidate distributions are identical (the batches are effectively
    independent samples once the rng streams desync). Each agent's split-half
    mean difference estimates that floor: for half-batches, E|half1 - half2| =
    sqrt(2) x the null expectation of |mean_A - mean_B|, so we subtract the
    averaged split-half estimate divided by sqrt(2), clipped at zero.
    PROVISIONAL estimator choice (PROTOCOL.md)."""
    d_sty, d_sem = [], []
    batch = probe_batch if probe_batch is not None else N_PROBE_CANDIDATES
    half = batch // 2
    for j, probe in enumerate(probes):
        means, halves, topics = [], [], []
        for agent in (a, b):
            rng = np.random.default_rng(checkpoint_seed * 1000 + j)  # identical for both
            conditioning = PROBE_H_WEIGHT * agent.state.h + (1 - PROBE_H_WEIGHT) * probe
            cands = base_model.candidates(conditioning, batch, arm.temperature, arm.top_p, rng)
            profs = np.array([stylometric_profile(c) for c in cands])
            means.append(profs.mean(axis=0))
            halves.append(np.abs(profs[:half].mean(axis=0) - profs[half:].mean(axis=0)))
            topics.append(np.mean([topic_vector(c) for c in cands], axis=0))
        raw = np.abs(means[0] - means[1])
        floor = (halves[0] + halves[1]) / (2.0 * np.sqrt(2.0))
        d_sty.append(float(np.maximum(raw - floor, 0.0).mean()))
        d_sem.append(float(1.0 - cosine(topics[0], topics[1])))
    return float(np.mean(d_sty)), float(np.mean(d_sem))


def run_twin_pair(
    mode: str,
    pair_seed: int,
    base_model: BaseModel,
    n_turns: int = 40,
    checkpoints: tuple[int, ...] = CHECKPOINTS,
    arm=MECHANISM,
    n_probes: int = N_PROBES,
    probe_batch: int | None = None,
) -> list[dict]:
    """Rows: {mode, pair, t, d_sty, d_sem} at each checkpoint (t=0 included)."""
    base = 7_000_001 * (pair_seed + 1)
    weights = SelectionWeights(novelty=arm.w_novelty, identity=arm.w_identity)
    a = _make_agent(pair_seed, 0, mode, n_turns, base)
    b = _make_agent(pair_seed, 1, mode, n_turns, base)
    probes = make_probes(n_probes)
    rows = []
    for t in range(n_turns + 1):
        if t in checkpoints:
            d_sty, d_sem = _probe_divergence(a, b, base_model, probes, base + t, weights, arm, probe_batch)
            rows.append({"mode": mode, "pair": pair_seed, "t": t, "d_sty": d_sty, "d_sem": d_sem})
        if t < n_turns:
            _turn(a, t, base_model, weights, arm)
            _turn(b, t, base_model, weights, arm)
    return rows


def run_twin_experiment(base_model: BaseModel, n_pairs: int, master_seed: int, n_turns: int = 40) -> list[dict]:
    rows = []
    for mode in ("different_history", "same_history"):
        for i in range(n_pairs):
            rows.extend(run_twin_pair(mode, master_seed * 100 + i, base_model, n_turns=n_turns))
    return rows


==> anc/prototype/overrides.txt <==
transformers==4.57.6
huggingface-hub==0.36.2


==> anc/prototype/pyproject.toml <==
[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[project]
name = "entropyllm-prototype"
version = "0.1.0"
description = "Single-machine synthetic reference implementation of the entropy (identity-as-accumulated-selection) mechanism: hidden-state drift, ambient stream, selection layer, N/C metric suite, and the pre-registered twin-divergence state-space model"
requires-python = ">=3.11"
dependencies = ["numpy>=1.26", "matplotlib>=3.8"]

[project.optional-dependencies]
dev = ["pytest>=8.0"]
real = [
  "mlx==0.32.0",
  "mlx-lm==0.31.3",
  "transformers==4.57.6",
  "huggingface-hub==0.36.2",
]

[tool.setuptools]
packages = ["entropyllm"]

[tool.pytest.ini_options]
testpaths = ["tests"]
addopts = "-q"


==> anc/prototype/results/FROZEN_model_predictions.sha256 <==
dd7a5d810d2e51449ce500bbd0a1566d18a012853772509cce327887f5800f06  model_predictions.csv


==> anc/prototype/results/RESULTS.md <==
# Synthetic validation results (generated by scripts/reproduce.py)

Seed: `20260711` · conversations/arm: 8 × 24 turns · twin pairs: 12/mode × 40 turns

> **Honesty banner.** Every number below was produced against the bundled
> SYNTHETIC base model (a seeded stand-in emulating an LLM's candidate
> distribution). These are PIPELINE-VALIDATION numbers — they demonstrate
> that the mechanism, metrics, arms, matching, and twin machinery run
> end-to-end and behave directionally as designed. They are NOT the
> paper's measured results; those require the real open-weight base model
> (plan §5, W2–W3). The one paper-grade artifact here is
> `model_predictions.csv`: the state-space model's divergence band is
> LLM-free by design and is FROZEN (sha256 below) before any base-model run.

## Stage A — frozen model prediction (C6, LLM-free)

- `model_predictions.csv` sha256: `dd7a5d810d2e51449ce500bbd0a1566d18a012853772509cce327887f5800f06` (matches existing freeze)
- Predicted shape features: monotone_fraction=0.972, half_full_ratio=0.558, curvature=saturating, floor_separation=3.25

## Stage B — novelty matching (calibration split only)

- target mechanism N_lex = 0.934; matched pure-sampling temperature = 2.275 (achieved N_lex = 0.932, tol 0.02)

## Stage C — arms on the confirmatory split

| arm | N_lex | N_sem | C_sty | C_sem |
|---|---|---|---|---|
| mechanism | 0.931 [0.887, 0.965] | 0.156 [0.114, 0.221] | 0.594 [0.566, 0.679] | 0.752 [0.704, 0.802] |
| low_variance | 0.509 [0.441, 0.579] | 0.000 [0.000, 0.000] | 0.660 [0.598, 0.714] | 0.587 [0.483, 0.748] |
| randomness_matched | 0.939 [0.911, 0.974] | 0.126 [0.096, 0.201] | 0.627 [0.542, 0.672] | 0.745 [0.705, 0.828] |
| memory_reset | 0.998 [0.978, 1.000] | 0.192 [0.117, 0.222] | 0.621 [0.573, 0.643] | 0.731 [0.662, 0.794] |
| novelty_only | 1.000 [0.994, 1.000] | 0.191 [0.122, 0.276] | 0.579 [0.547, 0.654] | 0.720 [0.635, 0.784] |
| consistency_only | 0.830 [0.747, 0.912] | 0.114 [0.073, 0.142] | 0.666 [0.602, 0.705] | 0.829 [0.767, 0.890] |
| bland_boilerplate | 0.000 | 0.500 | 1.000 | 0.000 |

- Mechanism quadrant position (C_sty, N_lex) = (0.594, 0.931).
- Pure-sampling grid N–C correlation: r = -0.735 (the knob trade-off; see `axes.csv`).
- **Honest note on C2/C3:** against the SYNTHETIC stand-in the mechanism does
  not visibly escape the sampling envelope on C_sty (all arms cluster in a
  narrow consistency range) and the accumulation curves (Fig. 2) do not
  separate the mechanism from memory_reset either — per-turn C_sty is
  dominated by the stand-in's sampling noise, since its voice is strongly
  conditioned by construction in EVERY arm. This is a property of the
  stand-in, not evidence about C2/C3 on a real base model; the
  quadrant-separation and accumulation contrasts are exactly what the
  real-model grid (W2) must answer, and the paper commits to publishing
  the quadrant wherever the points land (plan R1). The twin experiment
  (Stage D) does NOT share this limitation: its estimator averages the
  sampling noise out by design, which is why the C6 contrast is visible
  already on the stand-in.
- Topic-permutation shift of stylometric C (max over mechanism runs): 0.00e+00 (voice, not content).
- Between-agent distinctiveness (mechanism, median): 0.029; bland twins: 0.000.
- Selection-layer overhead: 651.904 [590.268, 704.750] µs/turn vs generation 1101.324 [998.888, 1219.893] µs/turn.

## Stage D — twin divergence: measured vs the frozen prediction (C6)

| feature | predicted | measured | criterion | pass |
|---|---|---|---|---|
| monotone_fraction | 0.972 | 1.000 | ≥ 0.80 | True |
| curvature_class | saturating | saturating | equal | True |
| half_full_ratio | 0.558 | 0.662 | ± 0.20 | True |
| floor_separation | 3.25 | 1.87 | ≥ 1.5 | True |

**Model/measurement agreement (synthetic validation): YES**

- Affine figure overlay: scale = 0.1792 (> 0 required), offset = -0.0034, fit on 2 pilot pairs, applied once to the confirmatory pairs.
- The confirmatory shape features are computed on raw curves; the affine map is figure-only (plan §2ii).

## Files

`model_predictions.csv` `predicted_shape.json` `FROZEN_model_predictions.sha256` `matching.json` `quadrant.csv` `axes.csv` `accumulation.csv` `overhead.csv` `divergence.csv` `fig1_quadrant.png` `fig2_accumulation.png` `fig3_divergence.png` `run_meta.json`


==> anc/prototype/results/accumulation.csv <==
arm,t,C_sty_median
mechanism,1,0.5000
mechanism,2,0.5661
mechanism,3,0.6118
mechanism,4,0.5936
mechanism,5,0.6524
mechanism,6,0.5371
mechanism,7,0.6473
mechanism,8,0.6173
mechanism,9,0.7168
mechanism,10,0.6501
mechanism,11,0.7410
mechanism,12,0.6899
mechanism,13,0.6731
mechanism,14,0.6177
mechanism,15,0.5940
mechanism,16,0.7325
mechanism,17,0.6495
mechanism,18,0.7015
mechanism,19,0.6413
mechanism,20,0.6250
mechanism,21,0.5733
mechanism,22,0.6211
mechanism,23,0.6172
mechanism,24,0.6135
memory_reset,1,0.5000
memory_reset,2,0.4289
memory_reset,3,0.6630
memory_reset,4,0.6598
memory_reset,5,0.6197
memory_reset,6,0.6754
memory_reset,7,0.5689
memory_reset,8,0.6803
memory_reset,9,0.6975
memory_reset,10,0.6315
memory_reset,11,0.6193
memory_reset,12,0.5622
memory_reset,13,0.6177
memory_reset,14,0.6020
memory_reset,15,0.5712
memory_reset,16,0.6326
memory_reset,17,0.6826
memory_reset,18,0.6730
memory_reset,19,0.6930
memory_reset,20,0.6575
memory_reset,21,0.6998
memory_reset,22,0.6003
memory_reset,23,0.4453
memory_reset,24,0.6077
randomness_matched,1,0.5000
randomness_matched,2,0.4688
randomness_matched,3,0.5706
randomness_matched,4,0.6307
randomness_matched,5,0.6350
randomness_matched,6,0.5074
randomness_matched,7,0.6062
randomness_matched,8,0.6210
randomness_matched,9,0.5948
randomness_matched,10,0.6755
randomness_matched,11,0.6651
randomness_matched,12,0.6692
randomness_matched,13,0.6314
randomness_matched,14,0.5906
randomness_matched,15,0.5566
randomness_matched,16,0.6056
randomness_matched,17,0.5995
randomness_matched,18,0.6079
randomness_matched,19,0.6235
randomness_matched,20,0.6141
randomness_matched,21,0.7992
randomness_matched,22,0.6316
randomness_matched,23,0.6539
randomness_matched,24,0.6536


==> anc/prototype/results/axes.csv <==
arm,temperature,top_p,N_lex,C_sty
grid_T0.3_p0.7,0.3,0.7,0.5719,0.6844
grid_T0.3_p0.9,0.3,0.9,0.5719,0.6844
grid_T0.3_p1.0,0.3,1.0,0.5719,0.6844
grid_T0.6_p0.7,0.6,0.7,0.4946,0.6731
grid_T0.6_p0.9,0.6,0.9,0.5213,0.6772
grid_T0.6_p1.0,0.6,1.0,0.5454,0.6744
grid_T1.0_p0.7,1.0,0.7,0.7041,0.5854
grid_T1.0_p0.9,1.0,0.9,0.7335,0.5892
grid_T1.0_p1.0,1.0,1.0,0.7767,0.5901
grid_T1.5_p0.7,1.5,0.7,0.7906,0.6499
grid_T1.5_p0.9,1.5,0.9,0.8833,0.6539
grid_T1.5_p1.0,1.5,1.0,0.8963,0.6582
grid_T2.2_p0.7,2.2,0.7,0.9183,0.5594
grid_T2.2_p0.9,2.2,0.9,0.9500,0.5631
grid_T2.2_p1.0,2.2,1.0,0.9500,0.5657


==> anc/prototype/results/divergence.csv <==
mode,pair,t,d_sty,d_sem
different_history,2026071100,0,0.00000,-0.00000
different_history,2026071100,5,0.01121,0.00562
different_history,2026071100,10,0.00819,0.00725
different_history,2026071100,15,0.00621,0.01632
different_history,2026071100,20,0.00953,0.01469
different_history,2026071100,25,0.01306,0.04015
different_history,2026071100,30,0.00904,0.03264
different_history,2026071100,35,0.01969,0.06448
different_history,2026071100,40,0.01964,0.06034
different_history,2026071101,0,0.00000,0.00000
different_history,2026071101,5,0.00497,0.00586
different_history,2026071101,10,0.01053,0.01260
different_history,2026071101,15,0.01748,0.02512
different_history,2026071101,20,0.01541,0.06350
different_history,2026071101,25,0.03272,0.11177
different_history,2026071101,30,0.04108,0.21440
different_history,2026071101,35,0.05079,0.34352
different_history,2026071101,40,0.05592,0.39873
different_history,2026071102,0,0.00000,-0.00000
different_history,2026071102,5,0.00848,0.00900
different_history,2026071102,10,0.00613,0.01282
different_history,2026071102,15,0.00884,0.00962
different_history,2026071102,20,0.00754,0.01197
different_history,2026071102,25,0.01082,0.00855
different_history,2026071102,30,0.00768,0.01438
different_history,2026071102,35,0.01142,0.03641
different_history,2026071102,40,0.01451,0.04983
different_history,2026071103,0,0.00000,-0.00000
different_history,2026071103,5,0.00748,0.00847
different_history,2026071103,10,0.00656,0.00680
different_history,2026071103,15,0.00338,0.02148
different_history,2026071103,20,0.01162,0.01820
different_history,2026071103,25,0.00279,0.00962
different_history,2026071103,30,0.01190,0.02093
different_history,2026071103,35,0.01009,0.02709
different_history,2026071103,40,0.01150,0.01566
different_history,2026071104,0,0.00000,0.00000
different_history,2026071104,5,0.00755,0.00379
different_history,2026071104,10,0.00701,0.00719
different_history,2026071104,15,0.00768,0.01003
different_history,2026071104,20,0.01393,0.01919
different_history,2026071104,25,0.00488,0.00719
different_history,2026071104,30,0.01792,0.02773
different_history,2026071104,35,0.01714,0.01738
different_history,2026071104,40,0.01385,0.01417
different_history,2026071105,0,0.00000,0.00000
different_history,2026071105,5,0.00434,0.00749
different_history,2026071105,10,0.00651,0.00970
different_history,2026071105,15,0.02320,0.04765
different_history,2026071105,20,0.05266,0.10601
different_history,2026071105,25,0.04620,0.11051
different_history,2026071105,30,0.04455,0.12704
different_history,2026071105,35,0.05343,0.18735
different_history,2026071105,40,0.03242,0.09686
different_history,2026071106,0,0.00000,0.00000
different_history,2026071106,5,0.00877,0.00794
different_history,2026071106,10,0.00485,0.00258
different_history,2026071106,15,0.00978,0.00681
different_history,2026071106,20,0.00558,0.00820
different_history,2026071106,25,0.01563,0.02927
different_history,2026071106,30,0.01009,0.08110
different_history,2026071106,35,0.01420,0.09717
different_history,2026071106,40,0.02407,0.09670
different_history,2026071107,0,0.00000,0.00000
different_history,2026071107,5,0.01100,0.01003
different_history,2026071107,10,0.00874,0.00755
different_history,2026071107,15,0.02181,0.03825
different_history,2026071107,20,0.04099,0.10856
different_history,2026071107,25,0.04663,0.20600
different_history,2026071107,30,0.04174,0.30585
different_history,2026071107,35,0.04449,0.39401
different_history,2026071107,40,0.04827,0.43473
different_history,2026071108,0,0.00000,0.00000
different_history,2026071108,5,0.00364,0.00525
different_history,2026071108,10,0.00621,0.00852
different_history,2026071108,15,0.01055,0.01639
different_history,2026071108,20,0.01717,0.02367
different_history,2026071108,25,0.02100,0.03398
different_history,2026071108,30,0.03453,0.11766
different_history,2026071108,35,0.04679,0.13318
different_history,2026071108,40,0.05605,0.20011
different_history,2026071109,0,0.00000,-0.00000
different_history,2026071109,5,0.00981,0.00911
different_history,2026071109,10,0.01017,0.00921
different_history,2026071109,15,0.01031,0.02638
different_history,2026071109,20,0.02187,0.09749
different_history,2026071109,25,0.02260,0.16384
different_history,2026071109,30,0.03214,0.19316
different_history,2026071109,35,0.04651,0.29155
different_history,2026071109,40,0.04470,0.36322
different_history,2026071110,0,0.00000,-0.00000
different_history,2026071110,5,0.00582,0.00633
different_history,2026071110,10,0.00952,0.00948
different_history,2026071110,15,0.00827,0.01482
different_history,2026071110,20,0.00879,0.01614
different_history,2026071110,25,0.01119,0.00796
different_history,2026071110,30,0.01457,0.00771
different_history,2026071110,35,0.01182,0.00594
different_history,2026071110,40,0.00873,0.01450
different_history,2026071111,0,0.00000,-0.00000
different_history,2026071111,5,0.00502,0.00576
different_history,2026071111,10,0.00470,0.00559
different_history,2026071111,15,0.01020,0.00756
different_history,2026071111,20,0.00884,0.00552
different_history,2026071111,25,0.00848,0.00444
different_history,2026071111,30,0.00983,0.01133
different_history,2026071111,35,0.01115,0.01961
different_history,2026071111,40,0.00635,0.01779
same_history,2026071100,0,0.00000,-0.00000
same_history,2026071100,5,0.00327,0.00250
same_history,2026071100,10,0.00186,0.00331
same_history,2026071100,15,0.00469,0.00661
same_history,2026071100,20,0.00623,0.00385
same_history,2026071100,25,0.00571,0.01032
same_history,2026071100,30,0.00684,0.00538
same_history,2026071100,35,0.00839,0.01319
same_history,2026071100,40,0.01224,0.01089
same_history,2026071101,0,0.00000,0.00000
same_history,2026071101,5,0.00593,0.00565
same_history,2026071101,10,0.00561,0.00792
same_history,2026071101,15,0.01192,0.01198
same_history,2026071101,20,0.00378,0.00674
same_history,2026071101,25,0.00929,0.01021
same_history,2026071101,30,0.01055,0.01000
same_history,2026071101,35,0.00787,0.01082
same_history,2026071101,40,0.00903,0.01664
same_history,2026071102,0,0.00000,-0.00000
same_history,2026071102,5,0.00691,0.00412
same_history,2026071102,10,0.00651,0.00613
same_history,2026071102,15,0.00400,0.00974
same_history,2026071102,20,0.00650,0.01425
same_history,2026071102,25,0.01838,0.08915
same_history,2026071102,30,0.02004,0.14462
same_history,2026071102,35,0.01945,0.25484
same_history,2026071102,40,0.03560,0.21993
same_history,2026071103,0,0.00000,-0.00000
same_history,2026071103,5,0.00439,0.00345
same_history,2026071103,10,0.00675,0.00805
same_history,2026071103,15,0.00247,0.00722
same_history,2026071103,20,0.01224,0.00902
same_history,2026071103,25,0.00942,0.01022
same_history,2026071103,30,0.00523,0.00981
same_history,2026071103,35,0.00814,0.00737
same_history,2026071103,40,0.00409,0.00220
same_history,2026071104,0,0.00000,0.00000
same_history,2026071104,5,0.00257,0.00619
same_history,2026071104,10,0.00657,0.01015
same_history,2026071104,15,0.00166,0.00579
same_history,2026071104,20,0.00287,0.00471
same_history,2026071104,25,0.00597,0.00574
same_history,2026071104,30,0.00361,0.00408
same_history,2026071104,35,0.00249,0.00382
same_history,2026071104,40,0.00881,0.00455
same_history,2026071105,0,0.00000,0.00000
same_history,2026071105,5,0.00166,0.00070
same_history,2026071105,10,0.00453,0.00498
same_history,2026071105,15,0.00697,0.00450
same_history,2026071105,20,0.01209,0.01182
same_history,2026071105,25,0.00691,0.01918
same_history,2026071105,30,0.02036,0.03621
same_history,2026071105,35,0.00633,0.02714
same_history,2026071105,40,0.01235,0.02856
same_history,2026071106,0,0.00000,0.00000
same_history,2026071106,5,0.00726,0.00660
same_history,2026071106,10,0.00435,0.00267
same_history,2026071106,15,0.00956,0.00608
same_history,2026071106,20,0.00687,0.00633
same_history,2026071106,25,0.00845,0.00720
same_history,2026071106,30,0.00789,0.01506
same_history,2026071106,35,0.00433,0.01127
same_history,2026071106,40,0.00557,0.01090
same_history,2026071107,0,0.00000,0.00000
same_history,2026071107,5,0.01093,0.00560
same_history,2026071107,10,0.01111,0.00683
same_history,2026071107,15,0.01086,0.01370
same_history,2026071107,20,0.01775,0.04212
same_history,2026071107,25,0.01855,0.05333
same_history,2026071107,30,0.01067,0.04083
same_history,2026071107,35,0.00649,0.04641
same_history,2026071107,40,0.01186,0.03435
same_history,2026071108,0,0.00000,0.00000
same_history,2026071108,5,0.00609,0.00337
same_history,2026071108,10,0.00937,0.00719
same_history,2026071108,15,0.00638,0.00788
same_history,2026071108,20,0.00992,0.01062
same_history,2026071108,25,0.00976,0.01087
same_history,2026071108,30,0.01034,0.02933
same_history,2026071108,35,0.01524,0.04958
same_history,2026071108,40,0.02981,0.12763
same_history,2026071109,0,0.00000,-0.00000
same_history,2026071109,5,0.00386,0.00622
same_history,2026071109,10,0.00499,0.00303
same_history,2026071109,15,0.00444,0.00615
same_history,2026071109,20,0.00116,0.00136
same_history,2026071109,25,0.01131,0.00723
same_history,2026071109,30,0.00883,0.02069
same_history,2026071109,35,0.01412,0.02998
same_history,2026071109,40,0.01364,0.04517
same_history,2026071110,0,0.00000,-0.00000
same_history,2026071110,5,0.00865,0.00434
same_history,2026071110,10,0.00401,0.00714
same_history,2026071110,15,0.00807,0.00725
same_history,2026071110,20,0.00924,0.00970
same_history,2026071110,25,0.00702,0.00469
same_history,2026071110,30,0.00568,0.00605
same_history,2026071110,35,0.00484,0.00341
same_history,2026071110,40,0.00772,0.00546
same_history,2026071111,0,0.00000,-0.00000
same_history,2026071111,5,0.00942,0.00416
same_history,2026071111,10,0.00720,0.01001
same_history,2026071111,15,0.01320,0.01421
same_history,2026071111,20,0.00986,0.01183
same_history,2026071111,25,0.00949,0.02274
same_history,2026071111,30,0.00906,0.01836
same_history,2026071111,35,0.00988,0.01626
same_history,2026071111,40,0.00680,0.02506


==> anc/prototype/results/matching.json <==
{
  "target_N_lex": 0.9339816021201891,
  "matched_temperature": 2.275,
  "achieved_N_lex": 0.9315826522615316,
  "tolerance": 0.02
}

==> anc/prototype/results/model_predictions.csv <==
mode,t,q05,q50,q95
different_history,0,0.000000,0.000000,0.000000
different_history,1,0.025288,0.046134,0.063187
different_history,2,0.025122,0.048712,0.061563
different_history,3,0.031330,0.056229,0.086140
different_history,4,0.038074,0.062957,0.092904
different_history,5,0.040359,0.066672,0.095963
different_history,6,0.045780,0.071745,0.103832
different_history,7,0.043569,0.073570,0.099063
different_history,8,0.040071,0.072334,0.102932
different_history,9,0.046193,0.075813,0.110850
different_history,10,0.049434,0.073090,0.108799
different_history,11,0.055592,0.087383,0.126966
different_history,12,0.052104,0.086516,0.141089
different_history,13,0.053795,0.086621,0.164451
different_history,14,0.059254,0.090788,0.165178
different_history,15,0.052620,0.103789,0.172986
different_history,16,0.060529,0.109348,0.187905
different_history,17,0.067703,0.104592,0.222621
different_history,18,0.055141,0.108301,0.228535
different_history,19,0.067421,0.112790,0.270570
different_history,20,0.069372,0.118543,0.294492
different_history,21,0.062280,0.121485,0.329627
different_history,22,0.060970,0.136154,0.376539
different_history,23,0.056687,0.126689,0.400574
different_history,24,0.052970,0.141609,0.409081
different_history,25,0.054365,0.153874,0.410471
different_history,26,0.060522,0.163227,0.426000
different_history,27,0.059678,0.160864,0.431061
different_history,28,0.063923,0.169186,0.436523
different_history,29,0.064660,0.171820,0.450677
different_history,30,0.066061,0.187490,0.459213
different_history,31,0.054628,0.169571,0.455837
different_history,32,0.072666,0.175695,0.467036
different_history,33,0.062775,0.167838,0.471812
different_history,34,0.078898,0.169942,0.489547
different_history,35,0.074454,0.164658,0.520045
different_history,36,0.075702,0.167803,0.527934
different_history,37,0.072722,0.178694,0.541324
different_history,38,0.077529,0.180857,0.545463
different_history,39,0.068334,0.202807,0.565840
different_history,40,0.066150,0.212419,0.553170
same_history,0,0.000000,0.000000,0.000000
same_history,1,0.005093,0.009021,0.012059
same_history,2,0.008245,0.012907,0.017710
same_history,3,0.011003,0.016685,0.032728
same_history,4,0.014664,0.018897,0.037106
same_history,5,0.014811,0.023116,0.046416
same_history,6,0.016698,0.033830,0.061503
same_history,7,0.016058,0.032518,0.059538
same_history,8,0.017325,0.035317,0.071414
same_history,9,0.021245,0.042901,0.069865
same_history,10,0.019087,0.045097,0.073267
same_history,11,0.022067,0.050822,0.077574
same_history,12,0.023479,0.052619,0.085468
same_history,13,0.032446,0.053171,0.088681
same_history,14,0.027990,0.048578,0.089894
same_history,15,0.030965,0.053712,0.084895
same_history,16,0.032341,0.050950,0.086229
same_history,17,0.031502,0.049925,0.116118
same_history,18,0.029457,0.056185,0.124712
same_history,19,0.028650,0.056861,0.118172
same_history,20,0.026755,0.059477,0.127986
same_history,21,0.026090,0.062357,0.141468
same_history,22,0.023198,0.057713,0.131561
same_history,23,0.025003,0.057517,0.138850
same_history,24,0.027562,0.056809,0.168287
same_history,25,0.026190,0.061064,0.151053
same_history,26,0.023819,0.062751,0.152144
same_history,27,0.024284,0.060373,0.154860
same_history,28,0.026421,0.058523,0.154800
same_history,29,0.026891,0.061115,0.145330
same_history,30,0.026297,0.060454,0.139085
same_history,31,0.025865,0.060283,0.145539
same_history,32,0.026626,0.059433,0.157154
same_history,33,0.027996,0.062282,0.175005
same_history,34,0.025425,0.059718,0.169719
same_history,35,0.025017,0.059475,0.192827
same_history,36,0.024095,0.056055,0.209642
same_history,37,0.022940,0.057422,0.190985
same_history,38,0.023383,0.062353,0.218996
same_history,39,0.021795,0.057017,0.222461
same_history,40,0.020709,0.065284,0.251582


==> anc/prototype/results/overhead.csv <==
arm,selection_us_per_turn,generation_us_per_turn
mechanism,"651.904 [590.268, 704.750]","1101.324 [998.888, 1219.893]"


==> anc/prototype/results/predicted_shape.json <==
{
  "monotone_fraction": 0.9722222222222222,
  "half_full_ratio": 0.5580623422821712,
  "curvature_class": "saturating",
  "floor_separation": 3.2537479003952336
}

==> anc/prototype/results/quadrant.csv <==
arm,conversation,N_lex,N_sem,C_sty,C_sem
mechanism,0,0.9324,0.1400,0.6653,0.7118
mechanism,1,0.9335,0.1647,0.6466,0.7621
mechanism,2,0.8829,0.1754,0.5972,0.7358
mechanism,3,0.9605,0.1965,0.5641,0.7758
mechanism,4,0.9294,0.1099,0.5901,0.7029
mechanism,5,0.9662,0.1307,0.6814,0.8068
mechanism,6,0.9245,0.2259,0.5783,0.7427
mechanism,7,0.9037,0.1470,0.5725,0.7766
low_variance,0,0.5697,0.0000,0.6145,0.4613
low_variance,1,0.5043,0.0000,0.6325,0.7817
low_variance,2,0.4339,0.0000,0.6870,0.5893
low_variance,3,0.5147,0.0000,0.7159,0.5870
low_variance,4,0.5012,0.0000,0.5968,0.5864
low_variance,5,0.5791,0.0000,0.6051,0.5893
low_variance,6,0.5759,0.0000,0.6995,0.5877
low_variance,7,0.4726,0.0000,0.7046,0.5870
randomness_matched,0,0.9086,0.1223,0.6105,0.7054
randomness_matched,1,0.9347,0.1526,0.6508,0.8279
randomness_matched,2,0.9587,0.1127,0.6242,0.7815
randomness_matched,3,0.9525,0.1286,0.6767,0.7535
randomness_matched,4,0.9771,0.0919,0.6433,0.7332
randomness_matched,5,0.9206,0.1234,0.6299,0.8265
randomness_matched,6,0.9431,0.2085,0.5309,0.7050
randomness_matched,7,0.9290,0.1674,0.5956,0.7367
memory_reset,0,0.9948,0.1945,0.6136,0.6506
memory_reset,1,1.0000,0.1367,0.6204,0.7502
memory_reset,2,1.0000,0.2071,0.6222,0.7448
memory_reset,3,1.0000,0.1884,0.6473,0.7167
memory_reset,4,1.0000,0.2246,0.6225,0.7431
memory_reset,5,0.9881,0.2114,0.6249,0.7150
memory_reset,6,0.9763,0.1894,0.5662,0.7184
memory_reset,7,0.9955,0.1124,0.6037,0.8035
novelty_only,0,0.9958,0.2067,0.5624,0.7054
novelty_only,1,1.0000,0.1972,0.5456,0.7180
novelty_only,2,0.9958,0.2820,0.5526,0.7065
novelty_only,3,1.0000,0.1632,0.6097,0.7220
novelty_only,4,0.9938,0.1131,0.6026,0.7459
novelty_only,5,1.0000,0.1853,0.6637,0.7903
novelty_only,6,1.0000,0.2472,0.5880,0.6198
novelty_only,7,1.0000,0.1674,0.5699,0.7545
consistency_only,0,0.7369,0.1069,0.6746,0.8155
consistency_only,1,0.8682,0.0878,0.6770,0.8928
consistency_only,2,0.7955,0.1454,0.6265,0.7569
consistency_only,3,0.9194,0.1283,0.5974,0.8192
consistency_only,4,0.8371,0.0702,0.7073,0.8772
consistency_only,5,0.7985,0.1268,0.6573,0.8441
consistency_only,6,0.8233,0.1202,0.6953,0.8285
consistency_only,7,0.8771,0.1048,0.6415,0.8295
bland_boilerplate,0,0.0000,0.5000,1.0000,0.0000


==> anc/prototype/results/run_meta.json <==
{
  "master_seed": 20260711,
  "calibration_seed": 21260711,
  "confirmatory_seed": 22260711,
  "n_conversations_per_arm": 8,
  "n_turns": 24,
  "n_twin_pairs_per_mode": 12,
  "twin_turns": 40,
  "statespace": {
    "n_steps": 40,
    "n_pairs": 48
  },
  "base_model": "SyntheticBaseModel (pipeline validation only)",
  "python": "3.12.11",
  "platform": "macOS-26.5.2-arm64-arm-64bit"
}

==> anc/prototype/results_final/RESULTS_REAL.md <==
# Real-base-model FINAL-GRID results (generated by scripts/reproduce_real.py)

Model: `mlx-community/Qwen2.5-1.5B-Instruct-4bit` · master seed `20260716` · 56 conversations/arm x 12 turns (final window 6) · twins 18/mode x 24 turns (16 confirmatory) · smoke=False · powered=False · final=True

> **Evidence class.** FINAL-GRID measurements on a real open-weight base
> model, at the simulation-based sizes frozen in PROTOCOL.md and
> results_final_design/design.json BEFORE this run. Thresholds were
> frozen from the calibration split BEFORE the confirmatory stage ran;
> the C6 band comparison uses the hash-frozen prediction evaluated on
> the matching horizon prefix, nothing refit. The frozen primary
> inference is scripts/finalgrid_analysis.py (paired sign-flip scheme,
> equivalence rules, twin mean-difference test).

> **Numbers note.** The contrast figures printed in this file are the
> run-time unrestricted analysis (a sensitivity variant). The paper's
> primary numbers are the frozen paired sign-flip inference in
> `final_inference.json`, generated by `scripts/finalgrid_analysis.py`,
> and differ slightly from the figures below.

## R1 — frozen thresholds + matching (calibration split)

- theta_N = 0.95, theta_Nsem = 0.0, theta_C = 0.65 (floor-to-0.05 of the calibration 25th percentile, per axis and per novelty variant (pre-registered))
- matched pure-sampling temperature = 1.400 (target N_lex 0.990, achieved 0.987, tol 0.03)

## R2 — confirmatory arms

| arm | N_lex | N_sem | C_sty | C_sem |
|---|---|---|---|---|
| mechanism | 0.984 [0.959, 1.000] | 0.017 [0.000, 0.108] | 0.764 [0.689, 0.825] | 0.534 [0.361, 0.735] |
| low_variance | 0.912 [0.782, 0.973] | 0.000 [0.000, 0.183] | 0.766 [0.694, 0.826] | 0.536 [0.366, 0.750] |
| randomness_matched | 0.980 [0.942, 0.998] | 0.018 [0.000, 0.225] | 0.768 [0.711, 0.822] | 0.521 [0.360, 0.763] |
| memory_reset | 0.995 [0.969, 1.000] | 0.009 [0.000, 0.102] | 0.737 [0.674, 0.789] | 0.533 [0.377, 0.747] |
| novelty_only | 0.995 [0.970, 1.000] | 0.018 [0.000, 0.253] | 0.758 [0.688, 0.810] | 0.536 [0.324, 0.750] |
| consistency_only | 0.957 [0.886, 0.994] | 0.018 [0.000, 0.184] | 0.760 [0.687, 0.817] | 0.544 [0.363, 0.733] |

- Mechanism (C_sty, N_lex) = (0.764, 0.984).
- Joint check vs frozen thresholds: {"N_lex >= theta_N": true, "N_sem >= theta_Nsem": true, "C_sty >= theta_C": true}.
- Outside tested sampling envelope: True.
- Contrasts (median diff [95% bootstrap CI]; one-sided permutation p, Holm-corrected):
  - N_vs_low_variance: +0.071 [+0.057, +0.098], p_holm = 0.0004 (pass)
  - C_vs_randomness_matched: -0.004 [-0.022, +0.008], p_holm = 0.7539 (fail)
  - C_vs_novelty_only: +0.006 [-0.010, +0.025], p_holm = 0.5529 (fail)
  - N_vs_consistency_only: +0.026 [+0.019, +0.035], p_holm = 0.0004 (pass)
- **Joint manipulation check (all conjuncts): FAIL**
- final grid: run-time unrestricted permutation tests, Holm-corrected, n=56 conversations/arm; the FROZEN primary inference (paired sign-flip scheme, equivalence rules) is scripts/finalgrid_analysis.py.

## R3 — twins vs the frozen band (matching horizon prefix)

| feature | predicted (frozen band prefix) | measured | criterion | pass |
|---|---|---|---|---|
| monotone_fraction | 1.000 | 0.333 | >= 0.80 | False |
| curvature_class | saturating | saturating | equal | True |
| half_full_ratio | 0.772 | 3.651 | +/- 0.20 | False |
| floor_separation | 2.49 | 0.68 | >= 1.5 | False |

**Model/measurement point-criteria agreement (final grid): NO** — interval verdicts live in finalgrid_analysis.py output

- Confirmatory pairs per mode: 16; affine overlay scale 0.0667, offset 0.0090.
- Caveat: the table's shape features are point criteria on median curves; per-pair values in divergence_real.csv.

## R4 — capability probes (final grid)

| arm | accuracy | Wilson 95% | n |
|---|---|---|---|
| mechanism | 0.98 | [0.94, 0.99] | 150 |
| low_variance | 1.00 | [0.98, 1.00] | 150 |
| randomness_matched | 0.95 | [0.90, 0.97] | 150 |
| memory_reset | 0.98 | [0.94, 0.99] | 150 |

- TOST |mechanism − low_variance| < ±0.1: p = 0.0000 → equivalent.
- TOST |mechanism − randomness_matched| < ±0.1: p = 0.0010 → equivalent.
- TOST |mechanism − memory_reset| < ±0.1: p = 0.0000 → equivalent.

- Selection-layer overhead (mechanism): 687.580 [587.067, 1759.758] us/turn vs generation 1807138.606 [1640562.601, 2209359.512] us/turn.


==> anc/prototype/results_final/THRESHOLDS_FROZEN.json <==
{
  "theta_N": 0.95,
  "theta_Nsem": 0.0,
  "theta_C": 0.65,
  "rule": "floor-to-0.05 of the calibration 25th percentile, per axis and per novelty variant (pre-registered)",
  "calibration_N": [
    0.9901960784313726,
    0.9576951604328515,
    0.9880952380952381,
    0.9907407407407408,
    1.0,
    0.98989898989899
  ],
  "calibration_Nsem": [
    0.04881553646890876,
    0.008552783658247706,
    0.05528864457193535,
    0.0,
    0.06374428639624287,
    0.033036045710454466
  ],
  "calibration_C": [
    0.6757939962400682,
    0.7470900289148125,
    0.7146861238073613,
    0.733247326240367,
    0.8267549214501536,
    0.675268028642912
  ]
}

==> anc/prototype/results_final/accumulation_real.csv <==
arm,t,C_sty_median
mechanism,1,0.5000
mechanism,2,0.6882
mechanism,3,0.7131
mechanism,4,0.7409
mechanism,5,0.7320
mechanism,6,0.7517
mechanism,7,0.7649
mechanism,8,0.7704
mechanism,9,0.7614
mechanism,10,0.7725
mechanism,11,0.7779
mechanism,12,0.7749
memory_reset,1,0.5000
memory_reset,2,0.6771
memory_reset,3,0.7027
memory_reset,4,0.7388
memory_reset,5,0.7070
memory_reset,6,0.7380
memory_reset,7,0.7440
memory_reset,8,0.7537
memory_reset,9,0.7401
memory_reset,10,0.7472
memory_reset,11,0.7450
memory_reset,12,0.7282
randomness_matched,1,0.5000
randomness_matched,2,0.7371
randomness_matched,3,0.7596
randomness_matched,4,0.7705
randomness_matched,5,0.7683
randomness_matched,6,0.7671
randomness_matched,7,0.7779
randomness_matched,8,0.7832
randomness_matched,9,0.7663
randomness_matched,10,0.7804
randomness_matched,11,0.7894
randomness_matched,12,0.7749


==> anc/prototype/results_final/axes_real.csv <==
arm,temperature,top_p,N_lex,C_sty
grid_T0.4_p0.9,0.4,0.9,0.9128,0.7422
grid_T0.9_p0.9,0.9,0.9,0.9640,0.7601
grid_T1.5_p0.9,1.5,0.9,0.9702,0.7524
grid_T0.9_p0.7,0.9,0.7,0.9507,0.7434


==> anc/prototype/results_final/capability_items.csv <==
arm,seed,probe_idx,hit
mechanism,20260793,0,1
mechanism,20260793,1,1
mechanism,20260793,2,0
mechanism,20260793,3,1
mechanism,20260793,4,1
mechanism,20260793,5,1
mechanism,20260793,6,1
mechanism,20260793,7,1
mechanism,20260793,8,1
mechanism,20260793,9,1
mechanism,20260794,0,1
mechanism,20260794,1,1
mechanism,20260794,2,1
mechanism,20260794,3,1
mechanism,20260794,4,1
mechanism,20260794,5,1
mechanism,20260794,6,1
mechanism,20260794,7,1
mechanism,20260794,8,1
mechanism,20260794,9,1
mechanism,20260795,0,1
mechanism,20260795,1,1
mechanism,20260795,2,1
mechanism,20260795,3,1
mechanism,20260795,4,1
mechanism,20260795,5,1
mechanism,20260795,6,1
mechanism,20260795,7,1
mechanism,20260795,8,1
mechanism,20260795,9,1
mechanism,20260796,0,1
mechanism,20260796,1,1
mechanism,20260796,2,1
mechanism,20260796,3,1
mechanism,20260796,4,1
mechanism,20260796,5,1
mechanism,20260796,6,1
mechanism,20260796,7,1
mechanism,20260796,8,1
mechanism,20260796,9,1
mechanism,20260797,0,1
mechanism,20260797,1,1
mechanism,20260797,2,1
mechanism,20260797,3,1
mechanism,20260797,4,1
mechanism,20260797,5,1
mechanism,20260797,6,1
mechanism,20260797,7,1
mechanism,20260797,8,1
mechanism,20260797,9,1
mechanism,20260798,0,1
mechanism,20260798,1,1
mechanism,20260798,2,1
mechanism,20260798,3,1
mechanism,20260798,4,1
mechanism,20260798,5,1
mechanism,20260798,6,1
mechanism,20260798,7,1
mechanism,20260798,8,1
mechanism,20260798,9,1
mechanism,20260799,0,1
mechanism,20260799,1,1
mechanism,20260799,2,1
mechanism,20260799,3,1
mechanism,20260799,4,1
mechanism,20260799,5,1
mechanism,20260799,6,1
mechanism,20260799,7,1
mechanism,20260799,8,1
mechanism,20260799,9,1
mechanism,20260800,0,1
mechanism,20260800,1,1
mechanism,20260800,2,1
mechanism,20260800,3,1
mechanism,20260800,4,1
mechanism,20260800,5,1
mechanism,20260800,6,1
mechanism,20260800,7,1
mechanism,20260800,8,1
mechanism,20260800,9,1
mechanism,20260801,0,1
mechanism,20260801,1,1
mechanism,20260801,2,1
mechanism,20260801,3,1
mechanism,20260801,4,1
mechanism,20260801,5,1
mechanism,20260801,6,1
mechanism,20260801,7,1
mechanism,20260801,8,1
mechanism,20260801,9,1
mechanism,20260802,0,1
mechanism,20260802,1,1
mechanism,20260802,2,1
mechanism,20260802,3,1
mechanism,20260802,4,1
mechanism,20260802,5,1
mechanism,20260802,6,1
mechanism,20260802,7,0
mechanism,20260802,8,1
mechanism,20260802,9,1
mechanism,20260803,0,1
mechanism,20260803,1,1
mechanism,20260803,2,1
mechanism,20260803,3,1
mechanism,20260803,4,1
mechanism,20260803,5,1
mechanism,20260803,6,1
mechanism,20260803,7,1
mechanism,20260803,8,1
mechanism,20260803,9,1
mechanism,20260804,0,1
mechanism,20260804,1,1
mechanism,20260804,2,1
mechanism,20260804,3,1
mechanism,20260804,4,1
mechanism,20260804,5,1
mechanism,20260804,6,1
mechanism,20260804,7,1
mechanism,20260804,8,1
mechanism,20260804,9,1
mechanism,20260805,0,1
mechanism,20260805,1,1
mechanism,20260805,2,1
mechanism,20260805,3,0
mechanism,20260805,4,1
mechanism,20260805,5,1
mechanism,20260805,6,1
mechanism,20260805,7,1
mechanism,20260805,8,1
mechanism,20260805,9,1
mechanism,20260806,0,1
mechanism,20260806,1,1
mechanism,20260806,2,1
mechanism,20260806,3,1
mechanism,20260806,4,1
mechanism,20260806,5,1
mechanism,20260806,6,1
mechanism,20260806,7,1
mechanism,20260806,8,1
mechanism,20260806,9,1
mechanism,20260807,0,1
mechanism,20260807,1,1
mechanism,20260807,2,1
mechanism,20260807,3,1
mechanism,20260807,4,1
mechanism,20260807,5,1
mechanism,20260807,6,1
mechanism,20260807,7,1
mechanism,20260807,8,1
mechanism,20260807,9,1
low_variance,20260793,0,1
low_variance,20260793,1,1
low_variance,20260793,2,1
low_variance,20260793,3,1
low_variance,20260793,4,1
low_variance,20260793,5,1
low_variance,20260793,6,1
low_variance,20260793,7,1
low_variance,20260793,8,1
low_variance,20260793,9,1
low_variance,20260794,0,1
low_variance,20260794,1,1
low_variance,20260794,2,1
low_variance,20260794,3,1
low_variance,20260794,4,1
low_variance,20260794,5,1
low_variance,20260794,6,1
low_variance,20260794,7,1
low_variance,20260794,8,1
low_variance,20260794,9,1
low_variance,20260795,0,1
low_variance,20260795,1,1
low_variance,20260795,2,1
low_variance,20260795,3,1
low_variance,20260795,4,1
low_variance,20260795,5,1
low_variance,20260795,6,1
low_variance,20260795,7,1
low_variance,20260795,8,1
low_variance,20260795,9,1
low_variance,20260796,0,1
low_variance,20260796,1,1
low_variance,20260796,2,1
low_variance,20260796,3,1
low_variance,20260796,4,1
low_variance,20260796,5,1
low_variance,20260796,6,1
low_variance,20260796,7,1
low_variance,20260796,8,1
low_variance,20260796,9,1
low_variance,20260797,0,1
low_variance,20260797,1,1
low_variance,20260797,2,1
low_variance,20260797,3,1
low_variance,20260797,4,1
low_variance,20260797,5,1
low_variance,20260797,6,1
low_variance,20260797,7,1
low_variance,20260797,8,1
low_variance,20260797,9,1
low_variance,20260798,0,1
low_variance,20260798,1,1
low_variance,20260798,2,1
low_variance,20260798,3,1
low_variance,20260798,4,1
low_variance,20260798,5,1
low_variance,20260798,6,1
low_variance,20260798,7,1
low_variance,20260798,8,1
low_variance,20260798,9,1
low_variance,20260799,0,1
low_variance,20260799,1,1
low_variance,20260799,2,1
low_variance,20260799,3,1
low_variance,20260799,4,1
low_variance,20260799,5,1
low_variance,20260799,6,1
low_variance,20260799,7,1
low_variance,20260799,8,1
low_variance,20260799,9,1
low_variance,20260800,0,1
low_variance,20260800,1,1
low_variance,20260800,2,1
low_variance,20260800,3,1
low_variance,20260800,4,1
low_variance,20260800,5,1
low_variance,20260800,6,1
low_variance,20260800,7,1
low_variance,20260800,8,1
low_variance,20260800,9,1
low_variance,20260801,0,1
low_variance,20260801,1,1
low_variance,20260801,2,1
low_variance,20260801,3,1
low_variance,20260801,4,1
low_variance,20260801,5,1
low_variance,20260801,6,1
low_variance,20260801,7,1
low_variance,20260801,8,1
low_variance,20260801,9,1
low_variance,20260802,0,1
low_variance,20260802,1,1
low_variance,20260802,2,1
low_variance,20260802,3,1
low_variance,20260802,4,1
low_variance,20260802,5,1
low_variance,20260802,6,1
low_variance,20260802,7,1
low_variance,20260802,8,1
low_variance,20260802,9,1
low_variance,20260803,0,1
low_variance,20260803,1,1
low_variance,20260803,2,1
low_variance,20260803,3,1
low_variance,20260803,4,1
low_variance,20260803,5,1
low_variance,20260803,6,1
low_variance,20260803,7,1
low_variance,20260803,8,1
low_variance,20260803,9,1
low_variance,20260804,0,1
low_variance,20260804,1,1
low_variance,20260804,2,1
low_variance,20260804,3,1
low_variance,20260804,4,1
low_variance,20260804,5,1
low_variance,20260804,6,1
low_variance,20260804,7,1
low_variance,20260804,8,1
low_variance,20260804,9,1
low_variance,20260805,0,1
low_variance,20260805,1,1
low_variance,20260805,2,1
low_variance,20260805,3,1
low_variance,20260805,4,1
low_variance,20260805,5,1
low_variance,20260805,6,1
low_variance,20260805,7,1
low_variance,20260805,8,1
low_variance,20260805,9,1
low_variance,20260806,0,1
low_variance,20260806,1,1
low_variance,20260806,2,1
low_variance,20260806,3,1
low_variance,20260806,4,1
low_variance,20260806,5,1
low_variance,20260806,6,1
low_variance,20260806,7,1
low_variance,20260806,8,1
low_variance,20260806,9,1
low_variance,20260807,0,1
low_variance,20260807,1,1
low_variance,20260807,2,1
low_variance,20260807,3,1
low_variance,20260807,4,1
low_variance,20260807,5,1
low_variance,20260807,6,1
low_variance,20260807,7,1
low_variance,20260807,8,1
low_variance,20260807,9,1
randomness_matched,20260793,0,1
randomness_matched,20260793,1,1
randomness_matched,20260793,2,0
randomness_matched,20260793,3,1
randomness_matched,20260793,4,1
randomness_matched,20260793,5,1
randomness_matched,20260793,6,1
randomness_matched,20260793,7,1
randomness_matched,20260793,8,1
randomness_matched,20260793,9,1
randomness_matched,20260794,0,1
randomness_matched,20260794,1,1
randomness_matched,20260794,2,1
randomness_matched,20260794,3,1
randomness_matched,20260794,4,1
randomness_matched,20260794,5,1
randomness_matched,20260794,6,1
randomness_matched,20260794,7,0
randomness_matched,20260794,8,1
randomness_matched,20260794,9,1
randomness_matched,20260795,0,1
randomness_matched,20260795,1,1
randomness_matched,20260795,2,1
randomness_matched,20260795,3,1
randomness_matched,20260795,4,1
randomness_matched,20260795,5,1
randomness_matched,20260795,6,0
randomness_matched,20260795,7,1
randomness_matched,20260795,8,1
randomness_matched,20260795,9,1
randomness_matched,20260796,0,1
randomness_matched,20260796,1,1
randomness_matched,20260796,2,1
randomness_matched,20260796,3,1
randomness_matched,20260796,4,1
randomness_matched,20260796,5,1
randomness_matched,20260796,6,1
randomness_matched,20260796,7,0
randomness_matched,20260796,8,1
randomness_matched,20260796,9,1
randomness_matched,20260797,0,1
randomness_matched,20260797,1,1
randomness_matched,20260797,2,1
randomness_matched,20260797,3,1
randomness_matched,20260797,4,1
randomness_matched,20260797,5,1
randomness_matched,20260797,6,1
randomness_matched,20260797,7,1
randomness_matched,20260797,8,1
randomness_matched,20260797,9,1
randomness_matched,20260798,0,1
randomness_matched,20260798,1,1
randomness_matched,20260798,2,1
randomness_matched,20260798,3,1
randomness_matched,20260798,4,1
randomness_matched,20260798,5,1
randomness_matched,20260798,6,1
randomness_matched,20260798,7,1
randomness_matched,20260798,8,1
randomness_matched,20260798,9,1
randomness_matched,20260799,0,1
randomness_matched,20260799,1,1
randomness_matched,20260799,2,1
randomness_matched,20260799,3,0
randomness_matched,20260799,4,1
randomness_matched,20260799,5,1
randomness_matched,20260799,6,1
randomness_matched,20260799,7,1
randomness_matched,20260799,8,1
randomness_matched,20260799,9,1
randomness_matched,20260800,0,1
randomness_matched,20260800,1,1
randomness_matched,20260800,2,1
randomness_matched,20260800,3,1
randomness_matched,20260800,4,1
randomness_matched,20260800,5,1
randomness_matched,20260800,6,1
randomness_matched,20260800,7,1
randomness_matched,20260800,8,1
randomness_matched,20260800,9,1
randomness_matched,20260801,0,1
randomness_matched,20260801,1,1
randomness_matched,20260801,2,1
randomness_matched,20260801,3,1
randomness_matched,20260801,4,1
randomness_matched,20260801,5,1
randomness_matched,20260801,6,1
randomness_matched,20260801,7,1
randomness_matched,20260801,8,1
randomness_matched,20260801,9,1
randomness_matched,20260802,0,1
randomness_matched,20260802,1,1
randomness_matched,20260802,2,1
randomness_matched,20260802,3,1
randomness_matched,20260802,4,1
randomness_matched,20260802,5,1
randomness_matched,20260802,6,1
randomness_matched,20260802,7,0
randomness_matched,20260802,8,1
randomness_matched,20260802,9,1
randomness_matched,20260803,0,1
randomness_matched,20260803,1,1
randomness_matched,20260803,2,1
randomness_matched,20260803,3,1
randomness_matched,20260803,4,1
randomness_matched,20260803,5,1
randomness_matched,20260803,6,1
randomness_matched,20260803,7,1
randomness_matched,20260803,8,1
randomness_matched,20260803,9,1
randomness_matched,20260804,0,1
randomness_matched,20260804,1,1
randomness_matched,20260804,2,1
randomness_matched,20260804,3,1
randomness_matched,20260804,4,1
randomness_matched,20260804,5,1
randomness_matched,20260804,6,1
randomness_matched,20260804,7,1
randomness_matched,20260804,8,1
randomness_matched,20260804,9,1
randomness_matched,20260805,0,1
randomness_matched,20260805,1,1
randomness_matched,20260805,2,1
randomness_matched,20260805,3,0
randomness_matched,20260805,4,1
randomness_matched,20260805,5,1
randomness_matched,20260805,6,1
randomness_matched,20260805,7,1
randomness_matched,20260805,8,1
randomness_matched,20260805,9,1
randomness_matched,20260806,0,1
randomness_matched,20260806,1,1
randomness_matched,20260806,2,1
randomness_matched,20260806,3,1
randomness_matched,20260806,4,1
randomness_matched,20260806,5,1
randomness_matched,20260806,6,1
randomness_matched,20260806,7,1
randomness_matched,20260806,8,1
randomness_matched,20260806,9,1
randomness_matched,20260807,0,1
randomness_matched,20260807,1,1
randomness_matched,20260807,2,0
randomness_matched,20260807,3,1
randomness_matched,20260807,4,1
randomness_matched,20260807,5,1
randomness_matched,20260807,6,1
randomness_matched,20260807,7,1
randomness_matched,20260807,8,1
randomness_matched,20260807,9,1
memory_reset,20260793,0,1
memory_reset,20260793,1,1
memory_reset,20260793,2,0
memory_reset,20260793,3,1
memory_reset,20260793,4,1
memory_reset,20260793,5,1
memory_reset,20260793,6,1
memory_reset,20260793,7,1
memory_reset,20260793,8,1
memory_reset,20260793,9,1
memory_reset,20260794,0,1
memory_reset,20260794,1,1
memory_reset,20260794,2,1
memory_reset,20260794,3,1
memory_reset,20260794,4,1
memory_reset,20260794,5,1
memory_reset,20260794,6,1
memory_reset,20260794,7,1
memory_reset,20260794,8,1
memory_reset,20260794,9,1
memory_reset,20260795,0,1
memory_reset,20260795,1,1
memory_reset,20260795,2,1
memory_reset,20260795,3,1
memory_reset,20260795,4,1
memory_reset,20260795,5,1
memory_reset,20260795,6,1
memory_reset,20260795,7,1
memory_reset,20260795,8,1
memory_reset,20260795,9,1
memory_reset,20260796,0,1
memory_reset,20260796,1,1
memory_reset,20260796,2,1
memory_reset,20260796,3,1
memory_reset,20260796,4,1
memory_reset,20260796,5,1
memory_reset,20260796,6,1
memory_reset,20260796,7,1
memory_reset,20260796,8,1
memory_reset,20260796,9,1
memory_reset,20260797,0,1
memory_reset,20260797,1,1
memory_reset,20260797,2,1
memory_reset,20260797,3,1
memory_reset,20260797,4,1
memory_reset,20260797,5,1
memory_reset,20260797,6,1
memory_reset,20260797,7,1
memory_reset,20260797,8,1
memory_reset,20260797,9,1
memory_reset,20260798,0,1
memory_reset,20260798,1,1
memory_reset,20260798,2,1
memory_reset,20260798,3,1
memory_reset,20260798,4,1
memory_reset,20260798,5,1
memory_reset,20260798,6,1
memory_reset,20260798,7,1
memory_reset,20260798,8,1
memory_reset,20260798,9,1
memory_reset,20260799,0,1
memory_reset,20260799,1,1
memory_reset,20260799,2,1
memory_reset,20260799,3,1
memory_reset,20260799,4,1
memory_reset,20260799,5,1
memory_reset,20260799,6,1
memory_reset,20260799,7,1
memory_reset,20260799,8,1
memory_reset,20260799,9,1
memory_reset,20260800,0,1
memory_reset,20260800,1,1
memory_reset,20260800,2,1
memory_reset,20260800,3,1
memory_reset,20260800,4,1
memory_reset,20260800,5,1
memory_reset,20260800,6,1
memory_reset,20260800,7,1
memory_reset,20260800,8,1
memory_reset,20260800,9,1
memory_reset,20260801,0,1
memory_reset,20260801,1,1
memory_reset,20260801,2,1
memory_reset,20260801,3,1
memory_reset,20260801,4,1
memory_reset,20260801,5,1
memory_reset,20260801,6,1
memory_reset,20260801,7,1
memory_reset,20260801,8,1
memory_reset,20260801,9,1
memory_reset,20260802,0,1
memory_reset,20260802,1,1
memory_reset,20260802,2,1
memory_reset,20260802,3,1
memory_reset,20260802,4,1
memory_reset,20260802,5,1
memory_reset,20260802,6,1
memory_reset,20260802,7,0
memory_reset,20260802,8,1
memory_reset,20260802,9,1
memory_reset,20260803,0,1
memory_reset,20260803,1,1
memory_reset,20260803,2,1
memory_reset,20260803,3,1
memory_reset,20260803,4,1
memory_reset,20260803,5,1
memory_reset,20260803,6,1
memory_reset,20260803,7,1
memory_reset,20260803,8,1
memory_reset,20260803,9,1
memory_reset,20260804,0,1
memory_reset,20260804,1,1
memory_reset,20260804,2,1
memory_reset,20260804,3,1
memory_reset,20260804,4,1
memory_reset,20260804,5,1
memory_reset,20260804,6,1
memory_reset,20260804,7,1
memory_reset,20260804,8,1
memory_reset,20260804,9,1
memory_reset,20260805,0,1
memory_reset,20260805,1,1
memory_reset,20260805,2,1
memory_reset,20260805,3,0
memory_reset,20260805,4,1
memory_reset,20260805,5,1
memory_reset,20260805,6,1
memory_reset,20260805,7,1
memory_reset,20260805,8,1
memory_reset,20260805,9,1
memory_reset,20260806,0,1
memory_reset,20260806,1,1
memory_reset,20260806,2,1
memory_reset,20260806,3,1
memory_reset,20260806,4,1
memory_reset,20260806,5,1
memory_reset,20260806,6,1
memory_reset,20260806,7,1
memory_reset,20260806,8,1
memory_reset,20260806,9,1
memory_reset,20260807,0,1
memory_reset,20260807,1,1
memory_reset,20260807,2,1
memory_reset,20260807,3,1
memory_reset,20260807,4,1
memory_reset,20260807,5,1
memory_reset,20260807,6,1
memory_reset,20260807,7,1
memory_reset,20260807,8,1
memory_reset,20260807,9,1


==> anc/prototype/results_final/capability_real.csv <==
arm,hits,n,accuracy,wilson_lo,wilson_hi,tost_p_vs_mechanism
mechanism,147,150,0.9800,0.9429,0.9932,
low_variance,150,150,1.0000,0.9750,1.0000,0.0000
randomness_matched,142,150,0.9467,0.8983,0.9727,0.0010
memory_reset,147,150,0.9800,0.9429,0.9932,0.0000


==> anc/prototype/results_final/divergence_real.csv <==
mode,pair,t,d_sty,d_sem
different_history,2026071600,0,0.00000,-0.00000
different_history,2026071600,8,0.03045,1.00000
different_history,2026071600,16,0.04540,0.97158
different_history,2026071600,24,0.00471,0.00014
different_history,2026071601,0,0.00000,0.00000
different_history,2026071601,8,0.02261,0.98773
different_history,2026071601,16,0.01234,0.00595
different_history,2026071601,24,0.00000,-0.00000
different_history,2026071602,0,0.00000,0.00000
different_history,2026071602,8,0.01523,0.00234
different_history,2026071602,16,0.00000,0.00000
different_history,2026071602,24,0.00068,0.00195
different_history,2026071603,0,0.00000,0.00000
different_history,2026071603,8,0.05507,1.00000
different_history,2026071603,16,0.00000,0.00000
different_history,2026071603,24,0.00000,0.00000
different_history,2026071604,0,0.00000,0.00000
different_history,2026071604,8,0.07388,1.00000
different_history,2026071604,16,0.02146,1.00000
different_history,2026071604,24,0.00736,0.00038
different_history,2026071605,0,0.00000,0.00000
different_history,2026071605,8,0.05981,1.00000
different_history,2026071605,16,0.03081,0.98009
different_history,2026071605,24,0.00000,-0.00000
different_history,2026071606,0,0.00000,0.00000
different_history,2026071606,8,0.04117,0.93127
different_history,2026071606,16,0.00092,0.00026
different_history,2026071606,24,0.01243,0.01064
different_history,2026071607,0,0.00000,0.00000
different_history,2026071607,8,0.05243,0.99020
different_history,2026071607,16,0.05136,0.99934
different_history,2026071607,24,0.08953,1.00000
different_history,2026071608,0,0.00000,0.00000
different_history,2026071608,8,0.04858,0.99277
different_history,2026071608,16,0.04194,0.96419
different_history,2026071608,24,0.03144,0.97776
different_history,2026071609,0,0.00000,0.00000
different_history,2026071609,8,0.04448,1.00000
different_history,2026071609,16,0.00000,-0.00000
different_history,2026071609,24,0.01455,0.00035
different_history,2026071610,0,0.00000,-0.00000
different_history,2026071610,8,0.05089,0.92134
different_history,2026071610,16,0.00318,0.00819
different_history,2026071610,24,0.00457,0.00019
different_history,2026071611,0,0.00000,0.00000
different_history,2026071611,8,0.02420,0.97590
different_history,2026071611,16,0.00000,0.00000
different_history,2026071611,24,0.00000,0.00000
different_history,2026071612,0,0.00000,-0.00000
different_history,2026071612,8,0.06405,0.98664
different_history,2026071612,16,0.00000,-0.00000
different_history,2026071612,24,0.00000,0.00000
different_history,2026071613,0,0.00000,-0.00000
different_history,2026071613,8,0.00814,0.00022
different_history,2026071613,16,0.05574,0.99411
different_history,2026071613,24,0.00218,0.00008
different_history,2026071614,0,0.00000,0.00000
different_history,2026071614,8,0.06182,1.00000
different_history,2026071614,16,0.05465,1.00000
different_history,2026071614,24,0.06631,0.95542
different_history,2026071615,0,0.00000,-0.00000
different_history,2026071615,8,0.04187,0.94574
different_history,2026071615,16,0.04293,0.96193
different_history,2026071615,24,0.00000,0.00000
different_history,2026071616,0,0.00000,-0.00000
different_history,2026071616,8,0.00494,0.00176
different_history,2026071616,16,0.00000,0.00000
different_history,2026071616,24,0.00000,0.00000
different_history,2026071617,0,0.00000,0.00000
different_history,2026071617,8,0.05630,0.81225
different_history,2026071617,16,0.07238,0.87409
different_history,2026071617,24,0.05320,1.00000
same_history,2026071600,0,0.00000,-0.00000
same_history,2026071600,8,0.06587,0.95745
same_history,2026071600,16,0.00277,0.00050
same_history,2026071600,24,0.00000,0.00000
same_history,2026071601,0,0.00000,0.00000
same_history,2026071601,8,0.00506,0.00448
same_history,2026071601,16,0.00000,0.00000
same_history,2026071601,24,0.00000,-0.00000
same_history,2026071602,0,0.00000,0.00000
same_history,2026071602,8,0.00000,-0.00000
same_history,2026071602,16,0.03997,0.99048
same_history,2026071602,24,0.03000,0.93906
same_history,2026071603,0,0.00000,0.00000
same_history,2026071603,8,0.00000,0.00000
same_history,2026071603,16,0.02576,0.89167
same_history,2026071603,24,0.00000,0.00000
same_history,2026071604,0,0.00000,0.00000
same_history,2026071604,8,0.00000,-0.00000
same_history,2026071604,16,0.00000,0.00000
same_history,2026071604,24,0.00736,0.00038
same_history,2026071605,0,0.00000,0.00000
same_history,2026071605,8,0.03028,1.00000
same_history,2026071605,16,0.00000,0.00000
same_history,2026071605,24,0.00000,-0.00000
same_history,2026071606,0,0.00000,0.00000
same_history,2026071606,8,0.06032,1.00000
same_history,2026071606,16,0.11172,0.97956
same_history,2026071606,24,0.06288,0.94345
same_history,2026071607,0,0.00000,0.00000
same_history,2026071607,8,0.06140,0.99020
same_history,2026071607,16,0.00000,-0.00000
same_history,2026071607,24,0.00557,0.00000
same_history,2026071608,0,0.00000,0.00000
same_history,2026071608,8,0.01475,0.00017
same_history,2026071608,16,0.00355,0.00079
same_history,2026071608,24,0.01191,0.00179
same_history,2026071609,0,0.00000,0.00000
same_history,2026071609,8,0.00825,0.00074
same_history,2026071609,16,0.00000,-0.00000
same_history,2026071609,24,0.01455,0.00035
same_history,2026071610,0,0.00000,-0.00000
same_history,2026071610,8,0.01302,0.00033
same_history,2026071610,16,0.00000,0.00000
same_history,2026071610,24,0.00000,0.00000
same_history,2026071611,0,0.00000,0.00000
same_history,2026071611,8,0.00000,0.00000
same_history,2026071611,16,0.00000,0.00000
same_history,2026071611,24,0.00000,0.00000
same_history,2026071612,0,0.00000,-0.00000
same_history,2026071612,8,0.02634,0.00253
same_history,2026071612,16,0.00000,-0.00000
same_history,2026071612,24,0.00000,0.00000
same_history,2026071613,0,0.00000,-0.00000
same_history,2026071613,8,0.00000,0.00000
same_history,2026071613,16,0.00000,0.00000
same_history,2026071613,24,0.02063,0.00107
same_history,2026071614,0,0.00000,0.00000
same_history,2026071614,8,0.00000,0.00000
same_history,2026071614,16,0.03191,0.96902
same_history,2026071614,24,0.00431,0.00010
same_history,2026071615,0,0.00000,-0.00000
same_history,2026071615,8,0.03996,1.00000
same_history,2026071615,16,0.00000,0.00000
same_history,2026071615,24,0.00000,0.00000
same_history,2026071616,0,0.00000,-0.00000
same_history,2026071616,8,0.00000,0.00000
same_history,2026071616,16,0.01136,0.00117
same_history,2026071616,24,0.00000,0.00000
same_history,2026071617,0,0.00000,0.00000
same_history,2026071617,8,0.01134,0.00594
same_history,2026071617,16,0.00000,0.00000
same_history,2026071617,24,0.07713,0.89956


==> anc/prototype/results_final/final_inference.json <==
{
  "master_seed": 20260716,
  "alpha": 0.05,
  "sme_c": 0.02,
  "a1_contrasts_paired": {
    "N_vs_low_variance": {
      "median_paired_diff": 0.07319999999999999,
      "paired_bootstrap_ci95": [
        0.05714999999999998,
        0.10305000000000003
      ],
      "p_raw": 9.999000099990002e-05,
      "n_pairs": 56,
      "p_holm": 0.00039996000399960006,
      "established": true
    },
    "C_vs_randomness_matched": {
      "median_paired_diff": -0.005950000000000011,
      "paired_bootstrap_ci95": [
        -0.016699999999999993,
        0.007999999999999952
      ],
      "p_raw": 0.7056294370562943,
      "n_pairs": 56,
      "p_holm": 0.9165083491650835,
      "established": false,
      "equivalent_to_zero_at_sme": true
    },
    "C_vs_novelty_only": {
      "median_paired_diff": 0.0011499999999999844,
      "paired_bootstrap_ci95": [
        -0.008649999999999991,
        0.021350000000000036
      ],
      "p_raw": 0.45825417458254175,
      "n_pairs": 56,
      "p_holm": 0.9165083491650835,
      "established": false,
      "equivalent_to_zero_at_sme": false
    },
    "N_vs_consistency_only": {
      "median_paired_diff": 0.022699999999999998,
      "paired_bootstrap_ci95": [
        0.017800000000000038,
        0.03359999999999996
      ],
      "p_raw": 9.999000099990002e-05,
      "n_pairs": 56,
      "p_holm": 0.00039996000399960006,
      "established": true
    }
  },
  "a3_semantic_guard": {
    "median_paired_diff": -0.004,
    "ci95": [
      -0.0162,
      0.0
    ],
    "noninferiority_margin": -0.05,
    "guard_holds": true
  },
  "a4_accumulation": {
    "median_paired_diff": 0.027900000000000036,
    "ci95": [
      0.01789999999999997,
      0.03949999999999998
    ],
    "p_onesided": 9.999000099990002e-05,
    "accumulation_supported": true,
    "equivalent_to_zero_at_sme": false
  },
  "a5_twins": {
    "n_confirmatory_pairs": 16,
    "checkpoints": [
      0,
      8,
      16,
      24
    ],
    "mean_paired_final_diff": 0.002994374999999999,
    "ci95": [
      -0.011231265625000002,
      0.018993703124999987
    ],
    "p_signflip_onesided": 0.35796420357964204,
    "separation_established": false,
    "mean_curve_half_full_ratio": 1.3299202834366695,
    "ratio_ci95": [
      0.8019850453481057,
      2.963172137959035
    ],
    "frozen_band": [
      0.5720000000000001,
      0.972
    ],
    "shape_verdict": "not established",
    "mean_curve_curvature": "saturating",
    "curvature_bootstrap_fractions": {
      "saturating": 0.9987,
      "linear": 0.0013
    },
    "curvature_established": true,
    "curvature_top_class": "saturating"
  },
  "a6_capability_paired": {
    "mechanism_vs_low_variance": {
      "mean_paired_diff": -0.02,
      "items_bootstrap_ci95": [
        -0.04666666666666667,
        0.0
      ],
      "margin": 0.1,
      "equivalent": true,
      "n_items": 150
    },
    "mechanism_vs_memory_reset": {
      "mean_paired_diff": 0.0,
      "items_bootstrap_ci95": [
        0.0,
        0.0
      ],
      "margin": 0.1,
      "equivalent": true,
      "n_items": 150
    },
    "mechanism_vs_randomness_matched": {
      "mean_paired_diff": 0.03333333333333333,
      "items_bootstrap_ci95": [
        0.006666666666666667,
        0.06666666666666667
      ],
      "margin": 0.1,
      "equivalent": true,
      "n_items": 150
    },
    "joint_all_equivalent_IUT": true
  },
  "a0_joint_check": {
    "informative_thresholds_met": true,
    "semantic_guard_holds": true,
    "outside_sampling_envelope": true,
    "all_four_contrasts_established": false,
    "joint_pass": false
  }
}

==> anc/prototype/results_final/joint_check_real.json <==
{
  "thresholds_met": {
    "N_lex >= theta_N": true,
    "N_sem >= theta_Nsem": true,
    "C_sty >= theta_C": true
  },
  "contrasts_median_and_CI": {
    "N_vs_low_variance": [
      0.07141480366118047,
      0.05671052404347588,
      0.09804456312608499
    ],
    "C_vs_randomness_matched": [
      -0.003998177946242021,
      -0.022257207196315618,
      0.008119376296902707
    ],
    "C_vs_novelty_only": [
      0.005954588227798485,
      -0.010202197888790367,
      0.024997365796777186
    ],
    "N_vs_consistency_only": [
      0.026324479613953233,
      0.01852208895177653,
      0.03495174591633566
    ]
  },
  "contrast_p_holm": {
    "N_vs_low_variance": 0.00039996000399960006,
    "N_vs_consistency_only": 0.00039996000399960006,
    "C_vs_novelty_only": 0.5529447055294471,
    "C_vs_randomness_matched": 0.7539246075392461
  },
  "contrasts_pass_holm05": {
    "N_vs_low_variance": true,
    "N_vs_consistency_only": true,
    "C_vs_novelty_only": false,
    "C_vs_randomness_matched": false
  },
  "outside_sampling_envelope": true,
  "joint_check_pass": false,
  "note": "final grid: run-time unrestricted permutation tests, Holm-corrected, n=56 conversations/arm; the FROZEN primary inference (paired sign-flip scheme, equivalence rules) is scripts/finalgrid_analysis.py"
}

==> anc/prototype/results_final/matching_real.json <==
{
  "target_N_lex": 0.9900475341651813,
  "matched_temperature": 1.4,
  "achieved_N_lex": 0.9874999999999999,
  "tolerance": 0.03
}

==> anc/prototype/results_final/quadrant_real.csv <==
arm,conversation,N_lex,N_sem,C_sty,C_sem
mechanism,0,0.9791,0.0000,0.7629,0.4566
mechanism,1,0.9768,0.0114,0.8270,0.5536
mechanism,2,0.9605,0.0208,0.7771,0.5535
mechanism,3,0.9762,0.0000,0.7162,0.5338
mechanism,4,0.9896,0.0017,0.7496,0.7549
mechanism,5,0.9872,0.0488,0.7490,0.6242
mechanism,6,0.9841,0.0505,0.7967,0.4093
mechanism,7,0.9954,0.0176,0.7383,0.5683
mechanism,8,0.9725,0.0000,0.6963,0.5469
mechanism,9,0.9786,0.0176,0.7509,0.5257
mechanism,10,0.9604,0.0352,0.7995,0.4116
mechanism,11,1.0000,0.0664,0.7353,0.4850
mechanism,12,0.9592,0.0050,0.7808,0.8091
mechanism,13,0.9811,0.0488,0.8347,0.5801
mechanism,14,0.9587,0.0086,0.6870,0.5835
mechanism,15,0.9727,0.0176,0.7546,0.5171
mechanism,16,0.9879,0.0086,0.8163,0.5564
mechanism,17,0.9938,0.0000,0.7669,0.3802
mechanism,18,0.9877,0.0000,0.7154,0.5433
mechanism,19,0.9779,0.0000,0.7792,0.3802
mechanism,20,0.9780,0.0840,0.7570,0.3632
mechanism,21,0.9727,0.0171,0.8166,0.5127
mechanism,22,0.9921,0.0171,0.7328,0.4523
mechanism,23,0.9861,0.0065,0.7675,0.4996
mechanism,24,0.9928,0.0176,0.7667,0.5300
mechanism,25,0.9592,0.0971,0.7421,0.3689
mechanism,26,0.9848,0.0176,0.7313,0.4436
mechanism,27,1.0000,0.0488,0.7690,0.5568
mechanism,28,1.0000,0.0171,0.7525,0.6082
mechanism,29,0.9823,0.0433,0.7860,0.5305
mechanism,30,0.9933,0.0674,0.7415,0.4967
mechanism,31,0.9661,0.1147,0.7812,0.6477
mechanism,32,0.9895,0.0000,0.7495,0.3802
mechanism,33,1.0000,0.0000,0.7875,0.5388
mechanism,34,0.9861,0.0023,0.7252,0.5252
mechanism,35,0.9871,0.0032,0.7690,0.5544
mechanism,36,0.9829,0.0000,0.8044,0.4547
mechanism,37,0.9855,0.0488,0.7583,0.5341
mechanism,38,0.9815,0.0488,0.7519,0.3498
mechanism,39,0.9704,0.0574,0.7654,0.6277
mechanism,40,0.9846,0.0000,0.8224,0.5411
mechanism,41,0.9944,0.0000,0.7861,0.6644
mechanism,42,0.9808,0.0000,0.6915,0.7012
mechanism,43,0.9820,0.0086,0.7951,0.5872
mechanism,44,0.9757,0.0169,0.7918,0.5429
mechanism,45,0.9791,0.0176,0.7708,0.4811
mechanism,46,0.9771,0.0086,0.7837,0.5346
mechanism,47,0.9628,0.0176,0.7697,0.6015
mechanism,48,0.9789,0.0208,0.7966,0.3604
mechanism,49,0.9931,0.1152,0.7246,0.5335
mechanism,50,1.0000,0.0176,0.7440,0.4170
mechanism,51,1.0000,0.0000,0.7803,0.6644
mechanism,52,0.9861,0.0000,0.7596,0.5446
mechanism,53,0.9880,0.0000,0.7208,0.4683
mechanism,54,0.9753,0.0000,0.6867,0.5300
mechanism,55,1.0000,0.0216,0.7578,0.5206
low_variance,0,0.9499,0.0000,0.7490,0.4547
low_variance,1,0.9585,0.3421,0.7901,0.4753
low_variance,2,0.9587,0.0352,0.7629,0.5367
low_variance,3,0.9279,0.0000,0.7781,0.5411
low_variance,4,0.6629,0.0000,0.7447,0.8031
low_variance,5,0.7823,0.0000,0.8068,0.5888
low_variance,6,0.7864,0.0000,0.7776,0.3802
low_variance,7,0.9193,0.0176,0.7700,0.5361
low_variance,8,0.9380,0.1667,0.7368,0.5613
low_variance,9,0.9246,0.0176,0.7491,0.5295
low_variance,10,0.9030,0.0000,0.7939,0.3802
low_variance,11,0.7906,0.0883,0.7952,0.4017
low_variance,12,0.8096,0.0000,0.7955,0.7802
low_variance,13,0.8644,0.0833,0.7872,0.4587
low_variance,14,0.7817,0.0000,0.7331,0.5888
low_variance,15,0.8288,0.0000,0.7632,0.5388
low_variance,16,0.8627,0.1667,0.7675,0.4897
low_variance,17,0.8883,0.0000,0.7283,0.3802
low_variance,18,0.8592,0.0032,0.8106,0.5490
low_variance,19,0.9461,0.0176,0.8043,0.4079
low_variance,20,0.9519,0.0000,0.7390,0.3802
low_variance,21,0.9056,0.0000,0.7433,0.5411
low_variance,22,0.9317,0.0000,0.7829,0.4547
low_variance,23,0.9138,0.0050,0.7183,0.5360
low_variance,24,0.8852,0.0000,0.7712,0.5446
low_variance,25,0.9143,0.0000,0.7274,0.3802
low_variance,26,0.8833,0.0000,0.7507,0.4547
low_variance,27,0.8261,0.1931,0.7594,0.4841
low_variance,28,0.8448,0.1009,0.7941,0.4007
low_variance,29,0.9330,0.0000,0.7944,0.4547
low_variance,30,0.9850,0.0000,0.7917,0.5454
low_variance,31,0.8921,0.0086,0.8185,0.5392
low_variance,32,0.8906,0.0488,0.6951,0.3666
low_variance,33,0.9342,0.0176,0.6302,0.5535
low_variance,34,0.9292,0.0176,0.8301,0.5323
low_variance,35,0.8573,0.0000,0.8363,0.5446
low_variance,36,0.9105,0.0919,0.7937,0.3121
low_variance,37,0.8726,0.0000,0.7593,0.5888
low_variance,38,0.9756,0.0000,0.7440,0.3802
low_variance,39,0.8867,0.0000,0.6937,0.6549
low_variance,40,0.9515,0.0000,0.7404,0.5411
low_variance,41,0.8635,0.0000,0.7701,0.6598
low_variance,42,0.8371,0.0000,0.7644,0.7009
low_variance,43,0.8637,0.0280,0.7737,0.5366
low_variance,44,0.8674,0.0000,0.7755,0.5446
low_variance,45,0.9206,0.0000,0.7487,0.4708
low_variance,46,0.9538,0.0000,0.7120,0.5411
low_variance,47,0.9269,0.0833,0.7708,0.4928
low_variance,48,0.8743,0.0050,0.7770,0.3816
low_variance,49,0.9138,0.0000,0.7784,0.5446
low_variance,50,0.9699,0.0488,0.7522,0.3649
low_variance,51,0.9150,0.0000,0.7449,0.6644
low_variance,52,0.9564,0.0000,0.7677,0.5446
low_variance,53,0.9405,0.0050,0.7651,0.4709
low_variance,54,0.9419,0.0000,0.7364,0.5469
low_variance,55,0.9505,0.0588,0.7523,0.5637
randomness_matched,0,0.9928,0.0352,0.7547,0.5299
randomness_matched,1,0.9896,0.0176,0.8236,0.5715
randomness_matched,2,1.0000,0.0226,0.7653,0.5210
randomness_matched,3,0.9887,0.2550,0.7831,0.4982
randomness_matched,4,0.9794,0.0000,0.6903,0.8031
randomness_matched,5,0.9589,0.0488,0.8101,0.6357
randomness_matched,6,0.9840,0.0000,0.7383,0.3820
randomness_matched,7,0.9704,0.0000,0.7174,0.5228
randomness_matched,8,0.9704,0.0176,0.7284,0.6108
randomness_matched,9,0.9833,0.0488,0.7799,0.5819
randomness_matched,10,0.9727,0.1221,0.7313,0.3914
randomness_matched,11,0.9924,0.0000,0.7504,0.5316
randomness_matched,12,0.9104,0.0833,0.7880,0.7839
randomness_matched,13,0.9652,0.1667,0.7869,0.6086
randomness_matched,14,0.9681,0.1340,0.7678,0.5971
randomness_matched,15,0.9630,0.0000,0.7976,0.5388
randomness_matched,16,0.9842,0.0000,0.7348,0.5413
randomness_matched,17,0.9729,0.0000,0.8164,0.3802
randomness_matched,18,0.9827,0.1004,0.7633,0.4011
randomness_matched,19,0.9853,0.0000,0.8034,0.3813
randomness_matched,20,0.9850,0.0976,0.7787,0.3618
randomness_matched,21,0.9556,0.1497,0.7489,0.4770
randomness_matched,22,0.9933,0.1009,0.8008,0.4072
randomness_matched,23,0.9895,0.0176,0.7753,0.5008
randomness_matched,24,0.9902,0.0176,0.7950,0.5138
randomness_matched,25,0.9952,0.0100,0.7355,0.3786
randomness_matched,26,0.9583,0.0976,0.8365,0.3865
randomness_matched,27,0.9713,0.2314,0.7579,0.4761
randomness_matched,28,0.9622,0.0086,0.8128,0.6066
randomness_matched,29,0.9777,0.0086,0.7795,0.4737
randomness_matched,30,0.9938,0.0000,0.7598,0.5490
randomness_matched,31,0.9956,0.0921,0.7727,0.5217
randomness_matched,32,0.9833,0.0000,0.7576,0.3802
randomness_matched,33,0.9578,0.0238,0.7909,0.5620
randomness_matched,34,0.9813,0.0171,0.7640,0.5671
randomness_matched,35,0.9498,0.1167,0.7787,0.4463
randomness_matched,36,0.9689,0.2155,0.7489,0.3926
randomness_matched,37,0.9535,0.0280,0.7516,0.5041
randomness_matched,38,0.9829,0.1667,0.7566,0.3104
randomness_matched,39,0.9857,0.0176,0.7477,0.7286
randomness_matched,40,0.9731,0.0919,0.8026,0.4943
randomness_matched,41,0.9928,0.0000,0.7770,0.6644
randomness_matched,42,0.9397,0.1667,0.8025,0.6752
randomness_matched,43,0.9872,0.1843,0.7686,0.4525
randomness_matched,44,0.9449,0.0238,0.7840,0.5517
randomness_matched,45,0.9713,0.0000,0.7165,0.4651
randomness_matched,46,1.0000,0.0176,0.8203,0.5339
randomness_matched,47,0.9758,0.0000,0.7775,0.5388
randomness_matched,48,0.9865,0.0883,0.7596,0.3592
randomness_matched,49,0.9955,0.0176,0.7540,0.5600
randomness_matched,50,0.9879,0.0000,0.8091,0.3802
randomness_matched,51,0.9780,0.0000,0.7456,0.6452
randomness_matched,52,0.9739,0.0000,0.7507,0.5291
randomness_matched,53,0.9627,0.0000,0.7082,0.4581
randomness_matched,54,0.9591,0.0086,0.7935,0.4880
randomness_matched,55,0.9894,0.0135,0.7654,0.5263
memory_reset,0,0.9928,0.0086,0.6784,0.4504
memory_reset,1,1.0000,0.0065,0.7464,0.5468
memory_reset,2,0.9949,0.0176,0.7700,0.5379
memory_reset,3,1.0000,0.0000,0.7037,0.4880
memory_reset,4,0.9896,0.0176,0.7045,0.7749
memory_reset,5,0.9928,0.0000,0.8058,0.5888
memory_reset,6,0.9952,0.0488,0.7823,0.3778
memory_reset,7,1.0000,0.0176,0.7045,0.5637
memory_reset,8,1.0000,0.0000,0.6880,0.5469
memory_reset,9,0.9943,0.0000,0.7641,0.5338
memory_reset,10,1.0000,0.0176,0.7342,0.3767
memory_reset,11,1.0000,0.0488,0.7346,0.5813
memory_reset,12,0.9633,0.0000,0.7770,0.8148
memory_reset,13,0.9948,0.0119,0.7727,0.5950
memory_reset,14,0.9902,0.0086,0.7264,0.5678
memory_reset,15,0.9869,0.0176,0.7492,0.5242
memory_reset,16,0.9672,0.0000,0.7566,0.5388
memory_reset,17,0.9944,0.0000,0.7779,0.3802
memory_reset,18,1.0000,0.0658,0.6872,0.5759
memory_reset,19,0.9951,0.0000,0.6718,0.3802
memory_reset,20,1.0000,0.0000,0.7275,0.3802
memory_reset,21,1.0000,0.0261,0.7754,0.5150
memory_reset,22,0.9933,0.0000,0.7927,0.4572
memory_reset,23,0.9808,0.0065,0.7466,0.5573
memory_reset,24,0.9955,0.0176,0.7291,0.6075
memory_reset,25,0.9851,0.0086,0.7069,0.3772
memory_reset,26,0.9924,0.0000,0.7458,0.4570
memory_reset,27,1.0000,0.1752,0.7414,0.4432
memory_reset,28,1.0000,0.0176,0.7302,0.6047
memory_reset,29,0.9729,0.0000,0.7347,0.4547
memory_reset,30,0.9832,0.0548,0.7258,0.5097
memory_reset,31,0.9833,0.0280,0.7189,0.5348
memory_reset,32,0.9943,0.0000,0.7484,0.3802
memory_reset,33,1.0000,0.0000,0.7553,0.5388
memory_reset,34,1.0000,0.1007,0.7069,0.4829
memory_reset,35,1.0000,0.0086,0.7265,0.5192
memory_reset,36,0.9924,0.0000,0.7526,0.4547
memory_reset,37,0.9933,0.0000,0.7067,0.5665
memory_reset,38,0.9928,0.0000,0.7664,0.3802
memory_reset,39,0.9902,0.0976,0.7211,0.6095
memory_reset,40,1.0000,0.0488,0.7824,0.5146
memory_reset,41,0.9747,0.0000,0.7056,0.6629
memory_reset,42,1.0000,0.0086,0.7672,0.7013
memory_reset,43,0.9907,0.0000,0.7492,0.5446
memory_reset,44,0.9944,0.0050,0.7414,0.5386
memory_reset,45,1.0000,0.0306,0.7243,0.4333
memory_reset,46,0.9854,0.0000,0.7662,0.5411
memory_reset,47,1.0000,0.0352,0.7215,0.5330
memory_reset,48,1.0000,0.0976,0.7576,0.4039
memory_reset,49,0.9952,0.1026,0.6977,0.5242
memory_reset,50,0.9881,0.0176,0.7766,0.4170
memory_reset,51,1.0000,0.0000,0.7676,0.6644
memory_reset,52,1.0000,0.0000,0.7383,0.5446
memory_reset,53,1.0000,0.0000,0.7085,0.4547
memory_reset,54,1.0000,0.0000,0.6608,0.5469
memory_reset,55,1.0000,0.0171,0.6945,0.5317
novelty_only,0,0.9940,0.0176,0.7952,0.5135
novelty_only,1,1.0000,0.0000,0.7370,0.5446
novelty_only,2,0.9933,0.0176,0.7845,0.5432
novelty_only,3,1.0000,0.0352,0.7581,0.5419
novelty_only,4,0.9708,0.0000,0.7169,0.7802
novelty_only,5,1.0000,0.0176,0.7793,0.5684
novelty_only,6,0.9952,0.0050,0.7962,0.3704
novelty_only,7,1.0000,0.0086,0.7015,0.5839
novelty_only,8,0.9948,0.0000,0.7389,0.5469
novelty_only,9,1.0000,0.0176,0.7961,0.5618
novelty_only,10,0.9924,0.0000,0.8061,0.3802
novelty_only,11,1.0000,0.0488,0.6986,0.4966
novelty_only,12,0.9737,0.1667,0.7647,0.8326
novelty_only,13,0.9933,0.0919,0.7939,0.4387
novelty_only,14,1.0000,0.0664,0.7680,0.5993
novelty_only,15,0.9863,0.1843,0.7460,0.4845
novelty_only,16,0.9819,0.0086,0.7920,0.5564
novelty_only,17,0.9874,0.0000,0.7695,0.3802
novelty_only,18,1.0000,0.0000,0.7097,0.5411
novelty_only,19,1.0000,0.0000,0.7238,0.3802
novelty_only,20,0.9948,0.3005,0.8460,0.3489
novelty_only,21,1.0000,0.0560,0.7066,0.5219
novelty_only,22,1.0000,0.0833,0.7799,0.4071
novelty_only,23,0.9949,0.0091,0.7906,0.5895
novelty_only,24,1.0000,0.0833,0.7805,0.4159
novelty_only,25,0.9897,0.0086,0.7291,0.3772
novelty_only,26,0.9933,0.1667,0.7369,0.3306
novelty_only,27,0.9949,0.0000,0.7397,0.5921
novelty_only,28,1.0000,0.0226,0.7061,0.6054
novelty_only,29,0.9887,0.0488,0.7615,0.5031
novelty_only,30,0.9949,0.0176,0.7478,0.5321
novelty_only,31,1.0000,0.2547,0.7468,0.5115
novelty_only,32,1.0000,0.0226,0.7651,0.4240
novelty_only,33,1.0000,0.0261,0.7974,0.5775
novelty_only,34,0.9954,0.0790,0.7406,0.5040
novelty_only,35,0.9879,0.0086,0.7799,0.5648
novelty_only,36,1.0000,0.2500,0.7182,0.4132
novelty_only,37,1.0000,0.0976,0.6808,0.5473
novelty_only,38,0.9933,0.1667,0.7501,0.3160
novelty_only,39,0.9701,0.0226,0.7557,0.6512
novelty_only,40,1.0000,0.2172,0.7842,0.4999
novelty_only,41,0.9944,0.0000,0.7306,0.6644
novelty_only,42,1.0000,0.0000,0.7335,0.6999
novelty_only,43,0.9833,0.0171,0.7743,0.5466
novelty_only,44,0.9635,0.0176,0.6772,0.5617
novelty_only,45,1.0000,0.0541,0.7137,0.4645
novelty_only,46,0.9899,0.0176,0.7949,0.6477
novelty_only,47,0.9954,0.0050,0.7347,0.5447
novelty_only,48,1.0000,0.0833,0.7098,0.3204
novelty_only,49,0.9852,0.0000,0.7584,0.5446
novelty_only,50,1.0000,0.0664,0.7878,0.3928
novelty_only,51,1.0000,0.0000,0.7584,0.6629
novelty_only,52,0.9936,0.0000,0.7661,0.5409
novelty_only,53,0.9952,0.0000,0.8128,0.4547
novelty_only,54,1.0000,0.0833,0.7260,0.4117
novelty_only,55,1.0000,0.1183,0.7707,0.4046
consistency_only,0,0.9464,0.0921,0.8144,0.4236
consistency_only,1,0.9585,0.0000,0.7919,0.5446
consistency_only,2,0.9394,0.0059,0.7661,0.5653
consistency_only,3,0.9881,0.0000,0.7396,0.5472
consistency_only,4,0.8787,0.0176,0.7328,0.7522
consistency_only,5,0.9872,0.0086,0.7248,0.6082
consistency_only,6,0.9744,0.0000,0.7470,0.3802
consistency_only,7,0.9880,0.0135,0.7680,0.5633
consistency_only,8,0.9547,0.1009,0.6833,0.5586
consistency_only,9,0.9589,0.0118,0.7859,0.5990
consistency_only,10,1.0000,0.0176,0.7968,0.4141
consistency_only,11,0.9558,0.0645,0.7175,0.6062
consistency_only,12,0.8913,0.1716,0.7595,0.7790
consistency_only,13,0.9466,0.0000,0.7828,0.5888
consistency_only,14,0.9381,0.0664,0.7242,0.5744
consistency_only,15,0.9660,0.1843,0.7494,0.5097
consistency_only,16,0.8870,0.0000,0.7400,0.5388
consistency_only,17,0.9936,0.1275,0.7963,0.4324
consistency_only,18,0.9801,0.0000,0.7352,0.5443
consistency_only,19,0.9540,0.0745,0.7748,0.3525
consistency_only,20,0.9348,0.0488,0.7860,0.4802
consistency_only,21,0.9491,0.0515,0.8271,0.5176
consistency_only,22,0.9304,0.0000,0.7902,0.4547
consistency_only,23,0.9211,0.0000,0.7655,0.5411
consistency_only,24,0.9772,0.0000,0.7801,0.5446
consistency_only,25,0.9516,0.0171,0.7465,0.4107
consistency_only,26,0.9344,0.0295,0.6825,0.6353
consistency_only,27,0.9574,0.0000,0.7608,0.5888
consistency_only,28,0.9346,0.0000,0.7666,0.5971
consistency_only,29,0.9903,0.0000,0.7540,0.4547
consistency_only,30,0.9638,0.0208,0.7796,0.5322
consistency_only,31,0.9810,0.0050,0.7366,0.5511
consistency_only,32,0.9495,0.0488,0.7449,0.4262
consistency_only,33,0.9936,0.0032,0.8190,0.5372
consistency_only,34,0.9792,0.0880,0.7291,0.5274
consistency_only,35,0.8851,0.0086,0.8098,0.5648
consistency_only,36,0.9611,0.0976,0.7746,0.4551
consistency_only,37,0.9439,0.0488,0.7004,0.5971
consistency_only,38,0.9804,0.0664,0.8104,0.3869
consistency_only,39,0.9004,0.0086,0.7585,0.6586
consistency_only,40,0.9608,0.0176,0.7899,0.5508
consistency_only,41,0.9846,0.1464,0.7382,0.5396
consistency_only,42,0.9571,0.0000,0.7037,0.7019
consistency_only,43,0.9798,0.0159,0.7965,0.5579
consistency_only,44,0.9324,0.0050,0.7357,0.5160
consistency_only,45,0.9693,0.0482,0.7321,0.4190
consistency_only,46,0.9677,0.0535,0.7103,0.4650
consistency_only,47,0.8972,0.1752,0.7646,0.5118
consistency_only,48,0.9640,0.1843,0.7677,0.3107
consistency_only,49,0.9448,0.0176,0.7147,0.5669
consistency_only,50,0.9737,0.0261,0.7836,0.4669
consistency_only,51,0.9573,0.0050,0.7720,0.6896
consistency_only,52,0.9663,0.0000,0.7084,0.5446
consistency_only,53,0.9364,0.3417,0.6931,0.4174
consistency_only,54,0.9570,0.0000,0.7685,0.5469
consistency_only,55,0.9467,0.0176,0.7216,0.5663


==> anc/prototype/results_final/run_meta_real.json <==
{
  "model": "mlx-community/Qwen2.5-1.5B-Instruct-4bit",
  "powered": false,
  "master_seed": 20260716,
  "calibration_seed": 21260716,
  "confirmatory_seed": 22260716,
  "n_turns": 12,
  "final_window": 6,
  "n_candidates": 4,
  "cal_conversations": 6,
  "conf_conversations": 56,
  "grid": [
    [
      0.4,
      0.9
    ],
    [
      0.9,
      0.9
    ],
    [
      1.5,
      0.9
    ],
    [
      0.9,
      0.7
    ]
  ],
  "grid_conversations": 8,
  "twin_pairs_per_mode": 18,
  "twin_pilot_pairs": 2,
  "twin_turns": 24,
  "twin_checkpoints": [
    0,
    8,
    16,
    24
  ],
  "twin_probes": 3,
  "probe_batch": 12,
  "capability_seeds": 15,
  "tost_margin": 0.1,
  "smoke": false,
  "python": "3.12.11",
  "platform": "macOS-26.5.2-arm64-arm-64bit"
}

==> anc/prototype/results_final_design/design.json <==
{
  "seed": 20260715,
  "alpha": 0.05,
  "sme_c": 0.02,
  "planning_effects": {
    "N_vs_low_variance": [
      0.06,
      0.0549
    ],
    "N_vs_consistency_only": [
      0.015,
      0.0255
    ],
    "C_vs_randomness_matched": [
      0.02,
      0.0317
    ],
    "C_vs_novelty_only": [
      0.02,
      0.04
    ]
  },
  "twin_effect_model": {
    "p_zero": 0.5,
    "nonzero_mu": 0.039,
    "nonzero_sd": 0.013
  },
  "d1_contrast_power_holm": {
    "32": {
      "N_vs_low_variance": 0.9995,
      "N_vs_consistency_only": 0.842,
      "C_vs_randomness_matched": 0.888,
      "C_vs_novelty_only": 0.7435
    },
    "40": {
      "N_vs_low_variance": 1.0,
      "N_vs_consistency_only": 0.918,
      "C_vs_randomness_matched": 0.9535,
      "C_vs_novelty_only": 0.85
    },
    "48": {
      "N_vs_low_variance": 1.0,
      "N_vs_consistency_only": 0.9575,
      "C_vs_randomness_matched": 0.978,
      "C_vs_novelty_only": 0.8965
    },
    "56": {
      "N_vs_low_variance": 1.0,
      "N_vs_consistency_only": 0.9805,
      "C_vs_randomness_matched": 0.9895,
      "C_vs_novelty_only": 0.9405
    }
  },
  "d2_equivalence_power": {
    "32": 0.671,
    "40": 0.7235,
    "48": 0.801,
    "56": 0.859,
    "64": 0.897
  },
  "d3_twin_power": {
    "10": {
      "signflip_power": 0.6395,
      "ci_excludes_zero": 0.857
    },
    "12": {
      "signflip_power": 0.7985,
      "ci_excludes_zero": 0.916
    },
    "16": {
      "signflip_power": 0.967,
      "ci_excludes_zero": 0.987
    }
  },
  "d4_estimator_calibration": {
    "null_mean_estimate": 0.005967750933097006,
    "null_p95_estimate": 0.010045763145402379,
    "null_frac_exact_zero": 0.0,
    "separation": {
      "0.01": {
        "mean_estimate": 0.00729925785330458,
        "bias_vs_true_mean_absdiff": -0.0027007421466954205
      },
      "0.03": {
        "mean_estimate": 0.0175232845267631,
        "bias_vs_true_mean_absdiff": -0.0124767154732369
      },
      "0.05": {
        "mean_estimate": 0.034476400338234715,
        "bias_vs_true_mean_absdiff": -0.015523599661765287
      }
    },
    "note": "sigma=0.05 approximates observed per-candidate profile spread; clip makes the estimator conservative (downward-biased), never anti-conservative"
  }
}

==> anc/prototype/results_powered/ERRATA.md <==
# Errata — generated-artifact labels (results_powered/RESULTS_REAL.md)

Two prose labels in the archived, generator-produced RESULTS_REAL.md are
stale; every table value, CSV, and JSON in this directory is correct:

1. The banner paragraph says "PILOT-scale measurements"; this directory is
   the POWERED grid (the header line and run_meta_real.json are correct).
2. The line "Confirmatory pairs per mode: 7" should read 6 (8 pairs per
   mode, 2 reserved as affine pilots). The manuscript states "eight twin
   pairs per condition", which is correct.

Both defects came from the generator template and are fixed in
scripts/reproduce_real.py for future runs; the archived file is left
byte-identical to what the run produced rather than hand-edited.


==> anc/prototype/results_powered/RESULTS_REAL.md <==
# Real-base-model POWERED-GRID results (generated by scripts/reproduce_real.py)

Model: `mlx-community/Qwen2.5-1.5B-Instruct-4bit` · master seed `20260714` · 24 conversations/arm x 12 turns (final window 6) · twins 8/mode x 24 turns · smoke=False · powered=True

> **Evidence class.** PILOT-scale measurements on a real open-weight base
> model. Pilot constants are frozen in PROTOCOL.md; the fully powered
> pre-registered grid (seed counts with power rationale) remains future
> work. Thresholds were frozen from the calibration split BEFORE the
> confirmatory stage ran; the C6 band comparison uses the hash-frozen
> prediction evaluated on the pilot horizon prefix, nothing refit.

## R1 — frozen thresholds + matching (calibration split)

- theta_N = 0.95, theta_Nsem = 0.0, theta_C = 0.7 (floor-to-0.05 of the calibration 25th percentile, per axis and per novelty variant (pre-registered))
- matched pure-sampling temperature = 1.000 (target N_lex 0.984, achieved 0.972, tol 0.03)

## R2 — confirmatory arms

| arm | N_lex | N_sem | C_sty | C_sem |
|---|---|---|---|---|
| mechanism | 0.984 [0.926, 1.000] | 0.009 [0.000, 0.198] | 0.745 [0.692, 0.814] | 0.530 [0.377, 0.813] |
| low_variance | 0.892 [0.746, 0.958] | 0.018 [0.000, 0.250] | 0.754 [0.706, 0.790] | 0.526 [0.336, 0.708] |
| randomness_matched | 0.969 [0.901, 0.990] | 0.047 [0.000, 0.303] | 0.754 [0.718, 0.818] | 0.515 [0.248, 0.759] |
| memory_reset | 0.992 [0.977, 1.000] | 0.009 [0.000, 0.139] | 0.745 [0.677, 0.786] | 0.535 [0.383, 0.812] |
| novelty_only | 0.995 [0.971, 1.000] | 0.072 [0.000, 0.345] | 0.750 [0.670, 0.796] | 0.464 [0.312, 0.819] |
| consistency_only | 0.964 [0.893, 0.994] | 0.032 [0.000, 0.295] | 0.756 [0.633, 0.819] | 0.555 [0.362, 0.809] |

- Mechanism (C_sty, N_lex) = (0.745, 0.984).
- Joint check vs frozen thresholds: {"N_lex >= theta_N": true, "N_sem >= theta_Nsem": true, "C_sty >= theta_C": true}.
- Outside tested sampling envelope: True.
- Contrasts (median diff [95% bootstrap CI]; one-sided permutation p, Holm-corrected):
  - N_vs_low_variance: +0.092 [+0.060, +0.123], p_holm = 0.0004 (pass)
  - C_vs_randomness_matched: -0.010 [-0.038, +0.011], p_holm = 1.0000 (fail)
  - C_vs_novelty_only: -0.005 [-0.028, +0.014], p_holm = 1.0000 (fail)
  - N_vs_consistency_only: +0.020 [+0.007, +0.037], p_holm = 0.0015 (pass)
- **Joint manipulation check (all conjuncts): FAIL**
- powered grid: one-sided permutation tests, Holm-corrected, n=24 conversations/arm.

## R3 — twins vs the frozen band (pilot horizon prefix)

| feature | predicted (frozen band prefix) | measured | criterion | pass |
|---|---|---|---|---|
| monotone_fraction | 1.000 | 1.000 | >= 0.80 | True |
| curvature_class | saturating | accelerating | equal | False |
| half_full_ratio | 0.772 | 0.434 | +/- 0.20 | False |
| floor_separation | 2.49 | inf | >= 1.5 | True |

**Model/measurement agreement (real-model pilot): NO**

- Confirmatory pairs per mode: 7; affine overlay scale 0.4248, offset 0.0023.
- Small-n caveat: at pilot scale the shape features ride on medians of very few pairs; intervals in divergence_real.csv.

## R4 — capability probes (pilot)

| arm | accuracy | Wilson 95% | n |
|---|---|---|---|
| mechanism | 0.99 | [0.96, 1.00] | 150 |
| low_variance | 1.00 | [0.98, 1.00] | 150 |
| randomness_matched | 0.99 | [0.96, 1.00] | 150 |

- TOST |mechanism − low_variance| < ±0.1: p = 0.0000 → equivalent.
- TOST |mechanism − randomness_matched| < ±0.1: p = 0.0000 → equivalent.

- Selection-layer overhead (mechanism): 604.498 [544.093, 849.181] us/turn vs generation 2110063.536 [1904443.142, 2227873.328] us/turn.


==> anc/prototype/results_powered/THRESHOLDS_FROZEN.json <==
{
  "theta_N": 0.95,
  "theta_Nsem": 0.0,
  "theta_C": 0.7,
  "rule": "floor-to-0.05 of the calibration 25th percentile, per axis and per novelty variant (pre-registered)",
  "calibration_N": [
    0.9769423558897242,
    0.9848484848484849,
    0.9618341307814994,
    0.9844919786096257,
    0.9833333333333334,
    1.0
  ],
  "calibration_Nsem": [
    0.03519093633336138,
    0.18426213483334739,
    0.0,
    0.011789337709761002,
    0.0,
    0.0
  ],
  "calibration_C": [
    0.7401254941714551,
    0.7159569145975434,
    0.7901359922932755,
    0.7102491530125761,
    0.7589147755518724,
    0.7457849148746241
  ]
}

==> anc/prototype/results_powered/accumulation_real.csv <==
arm,t,C_sty_median
mechanism,1,0.5000
mechanism,2,0.6657
mechanism,3,0.7411
mechanism,4,0.7489
mechanism,5,0.7623
mechanism,6,0.7811
mechanism,7,0.7161
mechanism,8,0.7864
mechanism,9,0.7475
mechanism,10,0.7578
mechanism,11,0.7649
mechanism,12,0.7497
memory_reset,1,0.5000
memory_reset,2,0.6790
memory_reset,3,0.6830
memory_reset,4,0.7387
memory_reset,5,0.7076
memory_reset,6,0.7275
memory_reset,7,0.7616
memory_reset,8,0.7073
memory_reset,9,0.7585
memory_reset,10,0.7268
memory_reset,11,0.7769
memory_reset,12,0.7759
randomness_matched,1,0.5000
randomness_matched,2,0.7115
randomness_matched,3,0.7363
randomness_matched,4,0.7096
randomness_matched,5,0.7648
randomness_matched,6,0.7387
randomness_matched,7,0.7798
randomness_matched,8,0.7406
randomness_matched,9,0.7793
randomness_matched,10,0.7470
randomness_matched,11,0.7681
randomness_matched,12,0.7879


==> anc/prototype/results_powered/axes_real.csv <==
arm,temperature,top_p,N_lex,C_sty
grid_T0.4_p0.9,0.4,0.9,0.8933,0.7624
grid_T0.9_p0.9,0.9,0.9,0.9601,0.7546
grid_T1.5_p0.9,1.5,0.9,0.9836,0.7624
grid_T0.9_p0.7,0.9,0.7,0.9212,0.7643


==> anc/prototype/results_powered/capability_memory_reset_addendum.csv <==
arm,hits,n,accuracy,wilson_lo,wilson_hi,tost_p_vs_mechanism,note
memory_reset,149,150,0.9933,0.9632,0.9988,0.000000,addendum run post-review: same frozen probes/margin/seeds as the powered R4; completes the handoff pair (mechanism vs memory_reset)


==> anc/prototype/results_powered/capability_real.csv <==
arm,hits,n,accuracy,wilson_lo,wilson_hi,tost_p_vs_mechanism
mechanism,149,150,0.9933,0.9632,0.9988,
low_variance,150,150,1.0000,0.9750,1.0000,0.0000
randomness_matched,149,150,0.9933,0.9632,0.9988,0.0000


==> anc/prototype/results_powered/divergence_real.csv <==
mode,pair,t,d_sty,d_sem
different_history,2026071400,0,0.00000,0.00000
different_history,2026071400,8,0.07188,0.97516
different_history,2026071400,16,0.04413,0.98281
different_history,2026071400,24,0.07393,0.96902
different_history,2026071401,0,0.00000,-0.00000
different_history,2026071401,8,0.01347,0.99225
different_history,2026071401,16,0.03210,0.91882
different_history,2026071401,24,0.05753,0.81954
different_history,2026071402,0,0.00000,-0.00000
different_history,2026071402,8,0.00911,0.00115
different_history,2026071402,16,0.01603,0.88829
different_history,2026071402,24,0.02858,0.92317
different_history,2026071403,0,0.00000,-0.00000
different_history,2026071403,8,0.08029,0.96583
different_history,2026071403,16,0.00935,0.00221
different_history,2026071403,24,0.00000,0.00000
different_history,2026071404,0,0.00000,0.00000
different_history,2026071404,8,0.00495,0.00050
different_history,2026071404,16,0.05170,0.90895
different_history,2026071404,24,0.05337,0.85664
different_history,2026071405,0,0.00000,-0.00000
different_history,2026071405,8,0.03467,0.99182
different_history,2026071405,16,0.00516,0.00202
different_history,2026071405,24,0.05226,0.00687
different_history,2026071406,0,0.00000,0.00000
different_history,2026071406,8,0.00462,0.00344
different_history,2026071406,16,0.00560,0.00623
different_history,2026071406,24,0.00588,0.00018
different_history,2026071407,0,0.00000,0.00000
different_history,2026071407,8,0.00556,0.00392
different_history,2026071407,16,0.00000,0.00000
different_history,2026071407,24,0.00000,-0.00000
same_history,2026071400,0,0.00000,0.00000
same_history,2026071400,8,0.03712,0.98260
same_history,2026071400,16,0.00330,0.00185
same_history,2026071400,24,0.00220,0.00014
same_history,2026071401,0,0.00000,-0.00000
same_history,2026071401,8,0.00000,0.00000
same_history,2026071401,16,0.00000,0.00000
same_history,2026071401,24,0.00000,0.00000
same_history,2026071402,0,0.00000,-0.00000
same_history,2026071402,8,0.01536,0.00335
same_history,2026071402,16,0.01603,0.88829
same_history,2026071402,24,0.00000,0.00000
same_history,2026071403,0,0.00000,-0.00000
same_history,2026071403,8,0.00000,0.00000
same_history,2026071403,16,0.00000,0.00000
same_history,2026071403,24,0.00000,0.00000
same_history,2026071404,0,0.00000,0.00000
same_history,2026071404,8,0.00495,0.00050
same_history,2026071404,16,0.00000,0.00000
same_history,2026071404,24,0.00000,-0.00000
same_history,2026071405,0,0.00000,-0.00000
same_history,2026071405,8,0.01364,0.00055
same_history,2026071405,16,0.00789,0.00019
same_history,2026071405,24,0.01735,0.01174
same_history,2026071406,0,0.00000,0.00000
same_history,2026071406,8,0.00000,-0.00000
same_history,2026071406,16,0.00000,0.00000
same_history,2026071406,24,0.00588,0.00018
same_history,2026071407,0,0.00000,0.00000
same_history,2026071407,8,0.04908,0.91923
same_history,2026071407,16,0.00000,0.00000
same_history,2026071407,24,0.00000,-0.00000


==> anc/prototype/results_powered/joint_check_real.json <==
{
  "thresholds_met": {
    "N_lex >= theta_N": true,
    "N_sem >= theta_Nsem": true,
    "C_sty >= theta_C": true
  },
  "contrasts_median_and_CI": {
    "N_vs_low_variance": [
      0.09222243101976046,
      0.060423416398664505,
      0.12255420998384947
    ],
    "C_vs_randomness_matched": [
      -0.009602756724020223,
      -0.037602349918747995,
      0.010917646616370577
    ],
    "C_vs_novelty_only": [
      -0.004927929180565727,
      -0.028482470097660133,
      0.013701420971368625
    ],
    "N_vs_consistency_only": [
      0.020401375488666385,
      0.006587612722486189,
      0.03669206384764183
    ]
  },
  "contrast_p_holm": {
    "N_vs_low_variance": 0.00039996000399960006,
    "N_vs_consistency_only": 0.0014998500149985001,
    "C_vs_novelty_only": 1.0,
    "C_vs_randomness_matched": 1.0
  },
  "contrasts_pass_holm05": {
    "N_vs_low_variance": true,
    "N_vs_consistency_only": true,
    "C_vs_novelty_only": false,
    "C_vs_randomness_matched": false
  },
  "outside_sampling_envelope": true,
  "joint_check_pass": false,
  "note": "powered grid: one-sided permutation tests, Holm-corrected, n=24 conversations/arm"
}

==> anc/prototype/results_powered/matching_real.json <==
{
  "target_N_lex": 0.9839126559714795,
  "matched_temperature": 1.0,
  "achieved_N_lex": 0.9722222222222223,
  "tolerance": 0.03
}

==> anc/prototype/results_powered/posthoc_inference.json <==
{
  "source": "derived deterministically from results_powered/ CSVs; seeds fixed in scripts/posthoc_inference.py",
  "note": "post-data corrective/addendum analyses reported in the manuscript alongside the run-time joint_check_real.json values",
  "paired_signflip_contrasts": {
    "N_vs_low_variance": {
      "median_paired_diff": 0.09145000000000003,
      "paired_bootstrap_ci95": [
        0.05940000000000001,
        0.11140000000000005
      ],
      "p_raw": 0.00029997000299970003,
      "n_pairs": 24,
      "p_holm": 0.0011998800119988001
    },
    "C_vs_randomness_matched": {
      "median_paired_diff": -0.018699999999999994,
      "paired_bootstrap_ci95": [
        -0.02960000000000007,
        0.0047000000000000375
      ],
      "p_raw": 0.9959004099590041,
      "n_pairs": 24,
      "p_holm": 1.0
    },
    "C_vs_novelty_only": {
      "median_paired_diff": 4.999999999999449e-05,
      "paired_bootstrap_ci95": [
        -0.018350000000000033,
        0.02639999999999998
      ],
      "p_raw": 0.5066493350664933,
      "n_pairs": 24,
      "p_holm": 1.0
    },
    "N_vs_consistency_only": {
      "median_paired_diff": 0.021249999999999936,
      "paired_bootstrap_ci95": [
        0.006500000000000061,
        0.033399999999999985
      ],
      "p_raw": 0.00029997000299970003,
      "n_pairs": 24,
      "p_holm": 0.0011998800119988001
    }
  },
  "twin_floor_difference": {
    "median_paired_final_diff": 0.01429,
    "bootstrap_ci95": [
      0.0,
      0.04414
    ],
    "p_signflip_onesided": 0.125,
    "n_confirmatory_pairs": 6,
    "criterion": "CI excludes 0",
    "met": false
  },
  "half_full_ratio_bootstrap": {
    "observed_half_full_ratio": 0.4338363319791062,
    "bootstrap_ci95": [
      0.09873708381171067,
      3.1802721088435377
    ],
    "n_valid_resamples": 9034,
    "frozen_band": [
      0.5720000000000001,
      0.972
    ],
    "band_excluded": false
  },
  "capability_wilson_bound_equivalence": {
    "mechanism_vs_low_variance": {
      "diff_bound": [
        -0.036800000000000055,
        0.023800000000000043
      ],
      "margin": 0.1,
      "within_margin": true
    },
    "mechanism_vs_randomness_matched": {
      "diff_bound": [
        -0.035600000000000076,
        0.035600000000000076
      ],
      "margin": 0.1,
      "within_margin": true
    },
    "mechanism_vs_memory_reset": {
      "diff_bound": [
        -0.035600000000000076,
        0.035600000000000076
      ],
      "margin": 0.1,
      "within_margin": true
    }
  }
}

==> anc/prototype/results_powered/quadrant_real.csv <==
arm,conversation,N_lex,N_sem,C_sty,C_sem
mechanism,0,0.9650,0.0176,0.7912,0.6114
mechanism,1,1.0000,0.2155,0.7568,0.5273
mechanism,2,0.9847,0.0050,0.6984,0.4550
mechanism,3,0.9885,0.0086,0.7235,0.5320
mechanism,4,0.9650,0.0437,0.6934,0.5531
mechanism,5,0.9838,0.0176,0.7351,0.5390
mechanism,6,0.9931,0.0032,0.7033,0.8123
mechanism,7,0.9889,0.1843,0.7230,0.4492
mechanism,8,0.9744,0.0000,0.7685,0.3802
mechanism,9,0.9944,0.0000,0.8047,0.5226
mechanism,10,0.9684,0.0000,0.7720,0.5469
mechanism,11,0.9766,0.0657,0.7290,0.5226
mechanism,12,0.9821,0.0000,0.7837,0.3802
mechanism,13,0.9872,0.0193,0.7156,0.5378
mechanism,14,0.8943,0.0000,0.8259,0.8148
mechanism,15,0.9714,0.0000,0.7820,0.5888
mechanism,16,0.9944,0.0176,0.7394,0.5718
mechanism,17,0.9938,0.0086,0.7541,0.5750
mechanism,18,0.9819,0.0000,0.7547,0.5388
mechanism,19,0.9701,0.0000,0.6901,0.3802
mechanism,20,0.9936,0.0086,0.7494,0.5039
mechanism,21,0.9500,0.1453,0.7431,0.5147
mechanism,22,1.0000,0.0000,0.7396,0.3717
mechanism,23,0.9949,0.0488,0.7466,0.4577
low_variance,0,0.8755,0.0176,0.7757,0.5396
low_variance,1,0.8252,0.0000,0.7841,0.5888
low_variance,2,0.8837,0.0000,0.7428,0.4547
low_variance,3,0.8591,0.0000,0.7132,0.5476
low_variance,4,0.8886,0.0176,0.7795,0.5242
low_variance,5,0.8270,0.0000,0.7814,0.5283
low_variance,6,0.9561,0.1843,0.6978,0.4729
low_variance,7,0.8955,0.0352,0.7113,0.5367
low_variance,8,0.9401,0.0338,0.7272,0.4113
low_variance,9,0.9102,0.0176,0.7298,0.5680
low_variance,10,0.8589,0.2500,0.7131,0.5054
low_variance,11,0.8122,0.0000,0.7515,0.5411
low_variance,12,0.9227,0.0176,0.7683,0.3616
low_variance,13,0.8873,0.0000,0.7564,0.5357
low_variance,14,0.7284,0.0000,0.7959,0.8148
low_variance,15,0.9595,0.0000,0.7479,0.5888
low_variance,16,0.9308,0.0352,0.7209,0.6295
low_variance,17,0.9463,0.0833,0.7826,0.4127
low_variance,18,0.7590,0.0000,0.7849,0.5388
low_variance,19,0.9512,0.0086,0.7744,0.3772
low_variance,20,0.8596,0.0833,0.7127,0.4951
low_variance,21,0.9184,0.0488,0.7662,0.4044
low_variance,22,0.9410,0.2500,0.7363,0.3021
low_variance,23,0.8987,0.2155,0.7737,0.5092
randomness_matched,0,0.9673,0.0086,0.7781,0.5626
randomness_matched,1,0.9809,0.1509,0.7980,0.5932
randomness_matched,2,0.9759,0.0050,0.7217,0.4654
randomness_matched,3,0.9490,0.0000,0.7453,0.5487
randomness_matched,4,0.9844,0.0833,0.7138,0.4630
randomness_matched,5,0.9776,0.0176,0.7502,0.5061
randomness_matched,6,0.9630,0.0664,0.7408,0.7175
randomness_matched,7,0.9917,0.0574,0.7223,0.5557
randomness_matched,8,0.9544,0.0375,0.7738,0.3874
randomness_matched,9,0.9806,0.0017,0.7587,0.5331
randomness_matched,10,0.9689,0.2500,0.7409,0.4896
randomness_matched,11,0.9548,0.0714,0.7793,0.5712
randomness_matched,12,0.9683,0.3509,0.8133,0.1443
randomness_matched,13,0.9646,0.0664,0.7972,0.5565
randomness_matched,14,0.8860,0.0000,0.8160,0.8148
randomness_matched,15,0.9722,0.0000,0.7462,0.5888
randomness_matched,16,0.9896,0.0040,0.7299,0.5238
randomness_matched,17,0.9740,0.0919,0.7471,0.4354
randomness_matched,18,0.9118,0.2676,0.8213,0.5044
randomness_matched,19,0.9410,0.0050,0.7374,0.3794
randomness_matched,20,0.9748,0.0261,0.7664,0.5720
randomness_matched,21,0.9718,0.0333,0.7784,0.3950
randomness_matched,22,0.9650,0.2500,0.7349,0.3238
randomness_matched,23,0.9349,0.2019,0.7716,0.4299
memory_reset,0,0.9825,0.0000,0.7874,0.5410
memory_reset,1,0.9928,0.0017,0.6706,0.5912
memory_reset,2,1.0000,0.0000,0.7019,0.4530
memory_reset,3,1.0000,0.0017,0.7646,0.5145
memory_reset,4,0.9902,0.0086,0.7560,0.5241
memory_reset,5,0.9815,0.0000,0.6812,0.5180
memory_reset,6,0.9782,0.0000,0.7449,0.8148
memory_reset,7,1.0000,0.0261,0.7771,0.6321
memory_reset,8,0.9924,0.0000,0.7386,0.3802
memory_reset,9,0.9951,0.0050,0.7636,0.5432
memory_reset,10,1.0000,0.0574,0.7506,0.5603
memory_reset,11,0.9812,0.0538,0.7379,0.4929
memory_reset,12,0.9917,0.0976,0.7504,0.4264
memory_reset,13,0.9917,0.0252,0.6973,0.5691
memory_reset,14,0.9758,0.0488,0.7447,0.8099
memory_reset,15,1.0000,0.0000,0.7536,0.5888
memory_reset,16,0.9885,0.0000,0.7303,0.5888
memory_reset,17,0.9921,0.1667,0.7284,0.4101
memory_reset,18,0.9954,0.0722,0.7108,0.5504
memory_reset,19,1.0000,0.0352,0.7485,0.4167
memory_reset,20,1.0000,0.0754,0.7474,0.5295
memory_reset,21,1.0000,0.1192,0.7857,0.4736
memory_reset,22,0.9924,0.0032,0.7372,0.3843
memory_reset,23,0.9902,0.0086,0.7419,0.5878
novelty_only,0,0.9951,0.0000,0.7520,0.5412
novelty_only,1,0.9884,0.1667,0.7587,0.5741
novelty_only,2,1.0000,0.0176,0.6446,0.4417
novelty_only,3,1.0000,0.2500,0.7656,0.4733
novelty_only,4,1.0000,0.1667,0.7360,0.4798
novelty_only,5,0.9829,0.0850,0.6881,0.4836
novelty_only,6,0.9864,0.0261,0.7779,0.8142
novelty_only,7,1.0000,0.1843,0.7578,0.4321
novelty_only,8,0.9931,0.0352,0.7665,0.4131
novelty_only,9,0.9951,0.0000,0.7697,0.5226
novelty_only,10,0.9928,0.0171,0.7853,0.5919
novelty_only,11,0.9928,0.0000,0.7473,0.5411
novelty_only,12,0.9833,0.0976,0.8017,0.4232
novelty_only,13,1.0000,0.0000,0.7003,0.5338
novelty_only,14,0.9549,0.0176,0.7913,0.8248
novelty_only,15,0.9897,0.1667,0.7062,0.3999
novelty_only,16,0.9921,0.0606,0.7913,0.5691
novelty_only,17,1.0000,0.0833,0.7429,0.4113
novelty_only,18,1.0000,0.1004,0.7018,0.4538
novelty_only,19,0.9940,0.0171,0.7408,0.4073
novelty_only,20,1.0000,0.3613,0.7230,0.2888
novelty_only,21,1.0000,0.3333,0.7821,0.3298
novelty_only,22,0.9952,0.0086,0.7475,0.3783
novelty_only,23,0.9952,0.0833,0.7412,0.3999
consistency_only,0,0.9248,0.2107,0.7908,0.3503
consistency_only,1,0.9121,0.0549,0.8128,0.5848
consistency_only,2,0.9570,0.1268,0.7445,0.7296
consistency_only,3,0.9820,0.3907,0.7804,0.4995
consistency_only,4,0.9788,0.0185,0.7160,0.5900
consistency_only,5,0.9781,0.0365,0.7837,0.5272
consistency_only,6,0.9384,0.0086,0.7794,0.8048
consistency_only,7,0.9519,0.0000,0.7543,0.6139
consistency_only,8,0.9674,0.1152,0.7572,0.4557
consistency_only,9,1.0000,0.0176,0.7256,0.5381
consistency_only,10,0.9189,0.0352,0.7673,0.5638
consistency_only,11,0.9353,0.0054,0.7479,0.6072
consistency_only,12,0.9673,0.0000,0.6721,0.3817
consistency_only,13,0.9555,0.0090,0.7905,0.5268
consistency_only,14,0.8660,0.0000,0.8280,0.8148
consistency_only,15,0.9730,0.0659,0.7855,0.6051
consistency_only,16,0.9847,0.0098,0.7549,0.5964
consistency_only,17,0.9604,0.0086,0.7100,0.5530
consistency_only,18,0.9722,0.0280,0.8001,0.5640
consistency_only,19,0.9766,0.0511,0.6496,0.3704
consistency_only,20,0.9889,0.2240,0.6105,0.4200
consistency_only,21,0.9579,0.0176,0.7653,0.4275
consistency_only,22,0.9723,0.0437,0.7557,0.3816
consistency_only,23,0.9298,0.0488,0.7328,0.5578


==> anc/prototype/results_powered/run_meta_real.json <==
{
  "model": "mlx-community/Qwen2.5-1.5B-Instruct-4bit",
  "powered": true,
  "master_seed": 20260714,
  "calibration_seed": 21260714,
  "confirmatory_seed": 22260714,
  "n_turns": 12,
  "final_window": 6,
  "n_candidates": 4,
  "cal_conversations": 6,
  "conf_conversations": 24,
  "grid": [
    [
      0.4,
      0.9
    ],
    [
      0.9,
      0.9
    ],
    [
      1.5,
      0.9
    ],
    [
      0.9,
      0.7
    ]
  ],
  "grid_conversations": 8,
  "twin_pairs_per_mode": 8,
  "twin_pilot_pairs": 2,
  "twin_turns": 24,
  "twin_checkpoints": [
    0,
    8,
    16,
    24
  ],
  "twin_probes": 3,
  "probe_batch": 12,
  "capability_seeds": 15,
  "tost_margin": 0.1,
  "smoke": false,
  "python": "3.12.11",
  "platform": "macOS-26.5.2-arm64-arm-64bit"
}

==> anc/prototype/results_real/RESULTS_REAL.md <==
# Real-base-model PILOT results (generated by scripts/reproduce_real.py)

Model: `mlx-community/Qwen2.5-0.5B-Instruct-4bit` · master seed `20260712` · 6 conversations/arm x 12 turns (final window 6) · twins 4/mode x 24 turns · smoke=False

> **Evidence class.** PILOT-scale measurements on a real open-weight base
> model. Pilot constants are frozen in PROTOCOL.md; the fully powered
> pre-registered grid (seed counts with power rationale) remains future
> work. Thresholds were frozen from the calibration split BEFORE the
> confirmatory stage ran; the C6 band comparison uses the hash-frozen
> prediction evaluated on the pilot horizon prefix, nothing refit.

## R1 — frozen thresholds + matching (calibration split)

- theta_N = 0.95, theta_Nsem = 0.0, theta_C = 0.7 (floor-to-0.05 of the calibration 25th percentile, per axis and per novelty variant (pre-registered))
- matched pure-sampling temperature = 1.000 (target N_lex 0.961, achieved 0.939, tol 0.03)

## R2 — confirmatory arms

| arm | N_lex | N_sem | C_sty | C_sem |
|---|---|---|---|---|
| mechanism | 0.975 [0.925, 0.984] | 0.000 [0.000, 0.148] | 0.774 [0.739, 0.810] | 0.523 [0.470, 0.692] |
| low_variance | 0.836 [0.721, 0.905] | 0.125 [0.000, 0.167] | 0.768 [0.761, 0.832] | 0.542 [0.414, 0.650] |
| randomness_matched | 0.939 [0.912, 0.964] | 0.042 [0.000, 0.162] | 0.781 [0.755, 0.796] | 0.502 [0.414, 0.658] |
| memory_reset | 0.977 [0.935, 0.994] | 0.000 [0.000, 0.000] | 0.799 [0.778, 0.828] | 0.542 [0.455, 0.692] |
| novelty_only | 0.978 [0.960, 0.994] | 0.083 [0.010, 0.250] | 0.788 [0.747, 0.823] | 0.500 [0.408, 0.584] |
| consistency_only | 0.921 [0.900, 0.973] | 0.000 [0.000, 0.149] | 0.797 [0.747, 0.821] | 0.542 [0.411, 0.692] |

- Mechanism (C_sty, N_lex) = (0.774, 0.975).
- Joint check vs frozen thresholds: {"N_lex >= theta_N": true, "N_sem >= theta_Nsem": true, "C_sty >= theta_C": true}.
- Outside tested sampling envelope: True.
- Contrasts (median diff [95% bootstrap CI], conversation-level):
  - N_vs_low_variance: +0.139 [+0.091, +0.234]
  - C_vs_randomness_matched: -0.007 [-0.047, +0.032]
  - C_vs_novelty_only: -0.014 [-0.057, +0.033]
  - N_vs_consistency_only: +0.054 [+0.008, +0.075]
- pilot scale: contrasts are bootstrap medians with 95% CIs over few conversations; the pre-registered confirmatory grid with powered seed counts remains future work.

## R3 — twins vs the frozen band (pilot horizon prefix)

| feature | predicted (frozen band prefix) | measured | criterion | pass |
|---|---|---|---|---|
| monotone_fraction | 1.000 | 0.667 | >= 0.80 | False |
| curvature_class | saturating | flat | equal | False |
| half_full_ratio | 0.772 | nan | +/- 0.20 | False |
| floor_separation | 2.49 | 0.00 | >= 1.5 | False |

**Model/measurement agreement (real-model pilot): NO**

- Confirmatory pairs per mode: 3; affine overlay scale 1.0000, offset 0.0000 — MISCALIBRATED (scale <= 0), identity overlay used and reported.
- Small-n caveat: at pilot scale the shape features ride on medians of very few pairs; intervals in divergence_real.csv.

## R4 — capability probes (pilot)

| arm | accuracy | Wilson 95% | n |
|---|---|---|---|
| mechanism | 0.85 | [0.64, 0.95] | 20 |
| low_variance | 0.90 | [0.70, 0.97] | 20 |
| randomness_matched | 0.85 | [0.64, 0.95] | 20 |

- The pre-registered equivalence margins are NOT assessable at this n;
  accuracies with intervals are reported instead, and the equivalence
  test is deferred to the powered grid (stated, not glossed).

- Selection-layer overhead (mechanism): 598.333 [560.434, 702.330] us/turn vs generation 1558926.686 [1484175.326, 1654747.753] us/turn.


==> anc/prototype/results_real/THRESHOLDS_FROZEN.json <==
{
  "theta_N": 0.95,
  "theta_Nsem": 0.0,
  "theta_C": 0.7,
  "rule": "floor-to-0.05 of the calibration 25th percentile, per axis and per novelty variant (pre-registered)",
  "calibration_N": [
    0.9663780663780663,
    0.9708129683936136,
    0.9565928710665554,
    0.9487020843645162
  ],
  "calibration_Nsem": [
    0.0,
    0.017595468166680672,
    0.0,
    0.16666666666666666
  ],
  "calibration_C": [
    0.8515217153282397,
    0.7413081351000711,
    0.7399877798568113,
    0.7861602759120943
  ]
}

==> anc/prototype/results_real/accumulation_real.csv <==
arm,t,C_sty_median
mechanism,1,0.5000
mechanism,2,0.7833
mechanism,3,0.7303
mechanism,4,0.7325
mechanism,5,0.7672
mechanism,6,0.7275
mechanism,7,0.7842
mechanism,8,0.7928
mechanism,9,0.8274
mechanism,10,0.7596
mechanism,11,0.7611
mechanism,12,0.7940
memory_reset,1,0.5000
memory_reset,2,0.7139
memory_reset,3,0.7758
memory_reset,4,0.7653
memory_reset,5,0.8218
memory_reset,6,0.6501
memory_reset,7,0.7802
memory_reset,8,0.8358
memory_reset,9,0.8440
memory_reset,10,0.8230
memory_reset,11,0.7756
memory_reset,12,0.8307
randomness_matched,1,0.5000
randomness_matched,2,0.7557
randomness_matched,3,0.7567
randomness_matched,4,0.7782
randomness_matched,5,0.7667
randomness_matched,6,0.7387
randomness_matched,7,0.8032
randomness_matched,8,0.7952
randomness_matched,9,0.7862
randomness_matched,10,0.7639
randomness_matched,11,0.7942
randomness_matched,12,0.7971


==> anc/prototype/results_real/axes_real.csv <==
arm,temperature,top_p,N_lex,C_sty
grid_T0.4_p0.9,0.4,0.9,0.9075,0.7911
grid_T0.9_p0.9,0.9,0.9,0.9382,0.7635
grid_T1.5_p0.9,1.5,0.9,0.9683,0.8037
grid_T0.9_p0.7,0.9,0.7,0.9003,0.7683


==> anc/prototype/results_real/capability_real.csv <==
arm,hits,n,accuracy,wilson_lo,wilson_hi
mechanism,17,20,0.8500,0.6396,0.9476
low_variance,18,20,0.9000,0.6990,0.9721
randomness_matched,17,20,0.8500,0.6396,0.9476


==> anc/prototype/results_real/divergence_real.csv <==
mode,pair,t,d_sty,d_sem
different_history,2026071200,0,0.00000,-0.00000
different_history,2026071200,8,0.05713,1.00000
different_history,2026071200,16,0.00492,0.00044
different_history,2026071200,24,0.00000,0.00000
different_history,2026071201,0,0.00000,0.00000
different_history,2026071201,8,0.02382,0.98552
different_history,2026071201,16,0.05871,1.00000
different_history,2026071201,24,0.00407,0.00020
different_history,2026071202,0,0.00000,0.00000
different_history,2026071202,8,0.00607,0.00000
different_history,2026071202,16,0.04410,1.00000
different_history,2026071202,24,0.00000,0.00000
different_history,2026071203,0,0.00000,0.00000
different_history,2026071203,8,0.01189,0.94861
different_history,2026071203,16,0.04418,1.00000
different_history,2026071203,24,0.00000,0.00000
same_history,2026071200,0,0.00000,-0.00000
same_history,2026071200,8,0.00335,0.00003
same_history,2026071200,16,0.00492,0.00044
same_history,2026071200,24,0.00000,0.00000
same_history,2026071201,0,0.00000,0.00000
same_history,2026071201,8,0.00593,0.00000
same_history,2026071201,16,0.00488,0.00000
same_history,2026071201,24,0.00436,-0.00000
same_history,2026071202,0,0.00000,0.00000
same_history,2026071202,8,0.03650,1.00000
same_history,2026071202,16,0.00000,0.00000
same_history,2026071202,24,0.06029,1.00000
same_history,2026071203,0,0.00000,0.00000
same_history,2026071203,8,0.00000,0.00000
same_history,2026071203,16,0.00000,0.00000
same_history,2026071203,24,0.00111,0.00000


==> anc/prototype/results_real/joint_check_real.json <==
{
  "thresholds_met": {
    "N_lex >= theta_N": true,
    "N_sem >= theta_Nsem": true,
    "C_sty >= theta_C": true
  },
  "contrasts_median_and_CI": {
    "N_vs_low_variance": [
      0.1391286433056298,
      0.09070907018381912,
      0.2343414810068578
    ],
    "C_vs_randomness_matched": [
      -0.007086156039206037,
      -0.04701623278071976,
      0.03238311854860021
    ],
    "C_vs_novelty_only": [
      -0.013665673105387688,
      -0.05677555110047694,
      0.033219926865978876
    ],
    "N_vs_consistency_only": [
      0.053574460874824426,
      0.00777642829497057,
      0.07497704893538226
    ]
  },
  "outside_sampling_envelope": true,
  "note": "pilot scale: contrasts are bootstrap medians with 95% CIs over few conversations; the pre-registered confirmatory grid with powered seed counts remains future work"
}

==> anc/prototype/results_real/matching_real.json <==
{
  "target_N_lex": 0.9614854687223109,
  "matched_temperature": 1.0,
  "achieved_N_lex": 0.9385071914019283,
  "tolerance": 0.03
}

==> anc/prototype/results_real/pliability.csv <==
model,channel,cell,value,n
mlx-community/Qwen2.5-0.5B-Instruct-4bit,length,style0=0.1,13.02,24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,length,style0=0.5,13.74,24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,length,style0=0.9,16.35,24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,group,g=0,"+0.0425 [-0.0711, +0.1537]",24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,group,g=3,"+0.0196 [-0.0946, +0.1406]",24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,group,g=4,"+0.0035 [+0.0000, +0.0106]",24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,topic,t=0,0.75,24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,topic,t=1,1.00,24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,topic,t=2,0.96,24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,topic,t=3,0.88,24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,topic,t=4,0.88,24
mlx-community/Qwen2.5-0.5B-Instruct-4bit,topic,t=5,0.92,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,length,style0=0.1,8.28,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,length,style0=0.5,12.79,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,length,style0=0.9,14.03,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,group,g=0,"+0.1082 [-0.0239, +0.2359]",24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,group,g=3,"+0.0907 [+0.0151, +0.1646]",24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,group,g=4,"+0.3936 [+0.2585, +0.5235]",24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,topic,t=0,0.75,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,topic,t=1,0.71,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,topic,t=2,1.00,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,topic,t=3,0.96,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,topic,t=4,0.96,24
mlx-community/Qwen2.5-1.5B-Instruct-4bit,topic,t=5,0.88,24


==> anc/prototype/results_real/pliability.json <==
[
  {
    "model": "mlx-community/Qwen2.5-0.5B-Instruct-4bit",
    "length": {
      "gap_words": 3.3273809523809543,
      "ci": [
        -0.4602678571428554,
        7.088058035714286
      ],
      "pass": false
    },
    "groups": {
      "g0": {
        "diff": 0.0425173600762859,
        "ci": [
          -0.07110836430562709,
          0.15368253314837624
        ],
        "pass": false
      },
      "g3": {
        "diff": 0.01957147120190597,
        "ci": [
          -0.094649864024864,
          0.14059698906166296
        ],
        "pass": false
      },
      "g4": {
        "diff": 0.0035460992907801418,
        "ci": [
          0.0,
          0.010638297872340425
        ],
        "pass": false
      },
      "pass": false
    },
    "topic": {
      "per_topic_accuracy": [
        0.75,
        1.0,
        0.9583333333333334,
        0.875,
        0.875,
        0.9166666666666666
      ],
      "mean": 0.8958333333333335,
      "pass": true
    },
    "all_pass": false
  },
  {
    "model": "mlx-community/Qwen2.5-1.5B-Instruct-4bit",
    "length": {
      "gap_words": 5.743749999999999,
      "ci": [
        3.350607638888889,
        8.131024305555558
      ],
      "pass": true
    },
    "groups": {
      "g0": {
        "diff": 0.10824006121777169,
        "ci": [
          -0.023875043122983258,
          0.23591774579657782
        ],
        "pass": false
      },
      "g3": {
        "diff": 0.09068607334311918,
        "ci": [
          0.015096478876402466,
          0.16459410318663292
        ],
        "pass": true
      },
      "g4": {
        "diff": 0.3935758857585483,
        "ci": [
          0.2585448360835358,
          0.5234871008835793
        ],
        "pass": true
      },
      "pass": true
    },
    "topic": {
      "per_topic_accuracy": [
        0.75,
        0.7083333333333334,
        1.0,
        0.9583333333333334,
        0.9583333333333334,
        0.875
      ],
      "mean": 0.875,
      "pass": true
    },
    "all_pass": true
  }
]

==> anc/prototype/results_real/quadrant_real.csv <==
arm,conversation,N_lex,N_sem,C_sty,C_sem
mechanism,0,0.9799,0.0000,0.8005,0.7070
mechanism,1,0.9821,0.0176,0.8110,0.4800
mechanism,2,0.9837,0.0000,0.7420,0.5388
mechanism,3,0.9606,0.0000,0.7832,0.5888
mechanism,4,0.9199,0.0000,0.7388,0.4683
mechanism,5,0.9696,0.1667,0.7644,0.5076
low_variance,0,0.8410,0.1667,0.7633,0.6582
low_variance,1,0.8303,0.1667,0.7612,0.5639
low_variance,2,0.7560,0.0833,0.7909,0.4082
low_variance,3,0.7159,0.0000,0.7688,0.5888
low_variance,4,0.8443,0.0000,0.8379,0.4547
low_variance,5,0.9134,0.1667,0.7673,0.5211
randomness_matched,0,0.9676,0.1321,0.7960,0.6674
randomness_matched,1,0.9100,0.0000,0.7858,0.4642
randomness_matched,2,0.9389,0.0000,0.7547,0.5388
randomness_matched,3,0.9400,0.0000,0.7601,0.5888
randomness_matched,4,0.9273,0.1667,0.7926,0.4404
randomness_matched,5,0.9395,0.0833,0.7761,0.4099
memory_reset,0,0.9819,0.0000,0.8288,0.7070
memory_reset,1,0.9715,0.0000,0.7808,0.4566
memory_reset,2,0.9463,0.0000,0.8109,0.5388
memory_reset,3,0.9849,0.0000,0.7780,0.5888
memory_reset,4,0.9336,0.0000,0.7865,0.4547
memory_reset,5,0.9952,0.0000,0.8233,0.5446
novelty_only,0,0.9861,0.0833,0.8252,0.5496
novelty_only,1,0.9811,0.0833,0.7444,0.4071
novelty_only,2,0.9583,0.0000,0.7848,0.5388
novelty_only,3,0.9748,0.0833,0.7621,0.5891
novelty_only,4,0.9742,0.2500,0.7902,0.4184
novelty_only,5,0.9951,0.2500,0.8074,0.4615
consistency_only,0,0.9061,0.0000,0.7913,0.7070
consistency_only,1,0.9472,0.1667,0.8049,0.4065
consistency_only,2,0.9168,0.0000,0.8239,0.5388
consistency_only,3,0.9257,0.0000,0.8024,0.5888
consistency_only,4,0.8988,0.0280,0.7457,0.4393
consistency_only,5,0.9764,0.0000,0.7543,0.5446


==> anc/prototype/results_real/run_meta_real.json <==
{
  "model": "mlx-community/Qwen2.5-0.5B-Instruct-4bit",
  "master_seed": 20260712,
  "calibration_seed": 21260712,
  "confirmatory_seed": 22260712,
  "n_turns": 12,
  "final_window": 6,
  "n_candidates": 4,
  "cal_conversations": 4,
  "conf_conversations": 6,
  "grid": [
    [
      0.4,
      0.9
    ],
    [
      0.9,
      0.9
    ],
    [
      1.5,
      0.9
    ],
    [
      0.9,
      0.7
    ]
  ],
  "twin_pairs_per_mode": 4,
  "twin_turns": 24,
  "twin_checkpoints": [
    0,
    8,
    16,
    24
  ],
  "twin_probes": 3,
  "probe_batch": 12,
  "smoke": false,
  "python": "3.12.11",
  "platform": "macOS-26.5.2-arm64-arm-64bit"
}

==> anc/prototype/scripts/finalgrid_analysis.py <==
"""FINAL GRID frozen primary inference. Written and frozen BEFORE the final
grid runs (see PROTOCOL.md "FINAL GRID" section and
results_final_design/design.json for the simulation-based sizing).

Reads results_final/ CSVs only; every number is a pure function of the
archived files and the fixed seeds below.

Decision rules (all FROZEN):
  A1 Contrasts (primary): paired sign-flip scheme — conversations pair by
     script index across arms; statistic = median of within-pair
     differences; 10,000 seeded sign flips independent across script
     blocks; one-sided in the four pre-registered directions; Holm across
     the four contrasts; paired pairs-bootstrap 95% CIs. A contrast is
     ESTABLISHED iff p_holm < .05.
  A2 Consistency equivalence: for each C contrast, equivalence to zero at
     the smallest meaningful effect SME_C = 0.02 is DECLARED iff the
     paired bootstrap 95% upper bound < SME_C.
  A3 Semantic guard (non-vacuous replacement for the vacuous theta_Nsem):
     N_sem non-inferiority of mechanism vs randomness_matched — the guard
     HOLDS iff the paired bootstrap 95% lower bound > -0.05.
  A4 Accumulation (C3, now inferential): mechanism vs memory_reset on
     C_sty, paired by script — accumulation SUPPORTED iff p_holm-free
     one-sided sign-flip p < .05 AND CI excludes 0; equivalence-to-zero
     declared as in A2.
  A5 Twins (primary statistic = MEAN paired final-checkpoint difference,
     different_history minus same_history, paired by twin id over the 16
     confirmatory pairs): separation ESTABLISHED iff one-sided sign-flip
     p < .05 (10,000 MC flips, seeded) AND the pairs-bootstrap 95% CI
     excludes 0. Shape: features computed on the MEAN curve across
     confirmatory pairs; the half-to-full ratio's pairs-bootstrap 95% CI
     vs the frozen band [0.572, 0.972]: CORROBORATED if CI inside the
     band, FALSIFIED if CI disjoint from it, NOT ESTABLISHED otherwise;
     curvature class ESTABLISHED (either way) iff >= 80% of pairs-bootstrap
     resamples agree on one class.
  A6 Capability (item-level, from capability_items.csv): per pair vs
     mechanism, paired accuracy difference over the 150 shared items;
     items-bootstrap 95% CI; EQUIVALENT iff CI inside (-0.10, +0.10).
     The joint all-three-equivalent claim is an intersection-union test:
     valid at level .05 with no multiplicity correction.

Usage: python scripts/finalgrid_analysis.py
Output: results_final/final_inference.json
"""

import csv
import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "..", "results_final")

MASTER = 20260716
SEED_FLIP = MASTER + 31
SEED_BOOT = MASTER + 100
SEED_TWIN = MASTER + 41
N_PERM = 10_000
N_BOOT = 10_000
ALPHA = 0.05
SME_C = 0.02
SEM_NONINF = -0.05
CAP_MARGIN = 0.10
FROZEN_BAND = (0.772 - 0.20, 0.772 + 0.20)
N_PILOT_PAIRS = 2

CONTRASTS = [
    ("N_vs_low_variance", "mechanism", "low_variance", "N_lex"),
    ("C_vs_randomness_matched", "mechanism", "randomness_matched", "C_sty"),
    ("C_vs_novelty_only", "mechanism", "novelty_only", "C_sty"),
    ("N_vs_consistency_only", "mechanism", "consistency_only", "N_lex"),
]


def holm(ps):
    order = sorted(range(len(ps)), key=lambda i: ps[i])
    adj, run = [0.0] * len(ps), 0.0
    for rank, i in enumerate(order):
        run = max(run, min(1.0, (len(ps) - rank) * ps[i]))
        adj[i] = run
    return adj


def paired(hi, lo, axis, by_arm):
    convs = sorted(by_arm[hi])
    return np.array([float(by_arm[hi][c][axis]) - float(by_arm[lo][c][axis]) for c in convs])


def signflip_p(diffs, rng, stat):
    flips = rng.choice([-1.0, 1.0], size=(N_PERM, len(diffs)))
    null = stat(flips * diffs, axis=1)
    return float((np.sum(null >= stat(diffs)) + 1) / (N_PERM + 1))


def boot_ci(diffs, rng, stat):
    idx = rng.integers(0, len(diffs), size=(N_BOOT, len(diffs)))
    boots = stat(diffs[idx], axis=1)
    return [float(np.quantile(boots, 0.025)), float(np.quantile(boots, 0.975))]


def main():
    rows = list(csv.DictReader(open(os.path.join(RESULTS, "quadrant_real.csv"))))
    by_arm = {}
    for r in rows:
        by_arm.setdefault(r["arm"], {})[int(r["conversation"])] = r

    rng_flip = np.random.default_rng(SEED_FLIP)
    rng_boot = np.random.default_rng(SEED_BOOT)

    # A1 + A2
    a1, raw = {}, []
    for name, hi, lo, axis in CONTRASTS:
        d = paired(hi, lo, axis, by_arm)
        p = signflip_p(d, rng_flip, np.median)
        ci = boot_ci(d, rng_boot, np.median)
        a1[name] = {"median_paired_diff": float(np.median(d)),
                    "paired_bootstrap_ci95": ci, "p_raw": p, "n_pairs": len(d)}
        raw.append(p)
    for (name, *_), padj in zip(CONTRASTS, holm(raw)):
        a1[name]["p_holm"] = padj
        a1[name]["established"] = padj < ALPHA
    for name in ("C_vs_randomness_matched", "C_vs_novelty_only"):
        a1[name]["equivalent_to_zero_at_sme"] = a1[name]["paired_bootstrap_ci95"][1] < SME_C

    # A3 semantic guard
    d_sem = paired("mechanism", "randomness_matched", "N_sem", by_arm)
    ci_sem = boot_ci(d_sem, rng_boot, np.median)
    a3 = {"median_paired_diff": float(np.median(d_sem)), "ci95": ci_sem,
          "noninferiority_margin": SEM_NONINF, "guard_holds": ci_sem[0] > SEM_NONINF}

    # A4 accumulation
    d_acc = paired("mechanism", "memory_reset", "C_sty", by_arm)
    p_acc = signflip_p(d_acc, rng_flip, np.median)
    ci_acc = boot_ci(d_acc, rng_boot, np.median)
    a4 = {"median_paired_diff": float(np.median(d_acc)), "ci95": ci_acc,
          "p_onesided": p_acc,
          "accumulation_supported": p_acc < ALPHA and ci_acc[0] > 0,
          "equivalent_to_zero_at_sme": ci_acc[1] < SME_C}

    # A5 twins
    drows = list(csv.DictReader(open(os.path.join(RESULTS, "divergence_real.csv"))))
    pilots = {str(MASTER * 100 + i) for i in range(N_PILOT_PAIRS)}
    cps = sorted({int(r["t"]) for r in drows})
    ids = sorted({r["pair"] for r in drows if r["mode"] == "different_history"} - pilots)

    def val(mode, pid, t):
        return float(next(r["d_sty"] for r in drows
                          if r["mode"] == mode and r["pair"] == pid and int(r["t"]) == t))

    rng_twin = np.random.default_rng(SEED_TWIN)
    pd = np.array([val("different_history", p, cps[-1]) - val("same_history", p, cps[-1]) for p in ids])
    p_twin = signflip_p(pd, rng_twin, np.mean)
    ci_twin = boot_ci(pd, rng_twin, np.mean)
    dh = np.array([[val("different_history", p, t) for t in cps] for p in ids])

    def ratio_of(mat_idx):
        m = dh[mat_idx].mean(axis=0)
        full = m[-1] - m[0]
        return (m[len(cps) // 2] - m[0]) / full if full > 0 else np.nan

    def curv_of(mat_idx):
        m = dh[mat_idx].mean(axis=0)
        full, half = m[-1] - m[0], m[len(cps) // 2] - m[0]
        if full <= 0:
            return "flat"
        r = half / full
        return "saturating" if r > 0.6 else ("accelerating" if r < 0.4 else "linear")

    all_idx = np.arange(len(ids))
    obs_ratio = float(ratio_of(all_idx))
    obs_curv = curv_of(all_idx)
    ratios, curvs = [], []
    for _ in range(N_BOOT):
        idx = rng_twin.integers(0, len(ids), len(ids))
        r = ratio_of(idx)
        if not np.isnan(r):
            ratios.append(r)
        curvs.append(curv_of(idx))
    ratio_ci = [float(np.quantile(ratios, 0.025)), float(np.quantile(ratios, 0.975))]
    from collections import Counter
    curv_frac = {k: v / N_BOOT for k, v in Counter(curvs).items()}
    top_curv, top_frac = max(curv_frac.items(), key=lambda kv: kv[1])
    if ratio_ci[0] >= FROZEN_BAND[0] and ratio_ci[1] <= FROZEN_BAND[1]:
        shape_verdict = "corroborated"
    elif ratio_ci[1] < FROZEN_BAND[0] or ratio_ci[0] > FROZEN_BAND[1]:
        shape_verdict = "falsified"
    else:
        shape_verdict = "not established"
    a5 = {"n_confirmatory_pairs": len(ids), "checkpoints": cps,
          "mean_paired_final_diff": float(np.mean(pd)),
          "ci95": ci_twin, "p_signflip_onesided": p_twin,
          "separation_established": p_twin < ALPHA and ci_twin[0] > 0,
          "mean_curve_half_full_ratio": obs_ratio, "ratio_ci95": ratio_ci,
          "frozen_band": list(FROZEN_BAND), "shape_verdict": shape_verdict,
          "mean_curve_curvature": obs_curv,
          "curvature_bootstrap_fractions": curv_frac,
          "curvature_established": top_frac >= 0.8,
          "curvature_top_class": top_curv}

    # A6 capability
    a6 = {}
    ipath = os.path.join(RESULTS, "capability_items.csv")
    if os.path.exists(ipath):
        irows = list(csv.DictReader(open(ipath)))
        by = {}
        for r in irows:
            by.setdefault(r["arm"], {})[(r["seed"], r["probe_idx"])] = int(r["hit"])
        mech = by["mechanism"]
        keys = sorted(mech)
        rng_cap = np.random.default_rng(MASTER + 55)
        all_equiv = True
        for other in sorted(k for k in by if k != "mechanism"):
            d = np.array([mech[k] - by[other][k] for k in keys], dtype=float)
            ci = boot_ci(d, rng_cap, np.mean)
            eq = -CAP_MARGIN < ci[0] and ci[1] < CAP_MARGIN
            all_equiv &= eq
            a6[f"mechanism_vs_{other}"] = {"mean_paired_diff": float(d.mean()),
                                            "items_bootstrap_ci95": ci,
                                            "margin": CAP_MARGIN, "equivalent": eq,
                                            "n_items": len(d)}
        a6["joint_all_equivalent_IUT"] = all_equiv
    else:
        a6["error"] = "capability_items.csv missing"

    out = {"master_seed": MASTER, "alpha": ALPHA, "sme_c": SME_C,
           "a1_contrasts_paired": a1, "a3_semantic_guard": a3,
           "a4_accumulation": a4, "a5_twins": a5, "a6_capability_paired": a6}
    # joint C2 verdict under the frozen final rule
    jc = json.load(open(os.path.join(RESULTS, "joint_check_real.json")))
    out["a0_joint_check"] = {
        "informative_thresholds_met": jc["thresholds_met"]["N_lex >= theta_N"] and jc["thresholds_met"]["C_sty >= theta_C"],
        "semantic_guard_holds": a3["guard_holds"],
        "outside_sampling_envelope": jc["outside_sampling_envelope"],
        "all_four_contrasts_established": all(a1[n]["established"] for n, *_ in CONTRASTS),
        "joint_pass": (jc["thresholds_met"]["N_lex >= theta_N"] and jc["thresholds_met"]["C_sty >= theta_C"]
                       and a3["guard_holds"] and jc["outside_sampling_envelope"]
                       and all(a1[n]["established"] for n, *_ in CONTRASTS)),
    }
    with open(os.path.join(RESULTS, "final_inference.json"), "w") as f:
        json.dump(out, f, indent=2)
    print(json.dumps(out, indent=2))


if __name__ == "__main__":
    main()


==> anc/prototype/scripts/finalgrid_design.py <==
"""FINAL GRID design: simulation-based, Holm-aware power analysis and
estimator calibration. Everything here is computed BEFORE the final grid
runs and frozen in PROTOCOL.md; the output JSON is the sizing record.

Inputs are the archived powered-grid results (results_powered/) — the
best available variance estimates. All simulations are seeded.

Design decisions being sized/calibrated:
  D1. Conversations per arm (n_conv) so that ALL FOUR pre-registered
      contrasts, tested by the paired sign-flip scheme with Holm
      correction (one-sided, alpha .05), reach >= 90% power at the
      planning effects below.
  D2. Smallest meaningful consistency effect SME_C = 0.02 (about two
      pilot conversation-level SDs below which an effect is invisible
      against house-style variation); equivalence for a null C contrast
      is declared when the paired 95% bootstrap upper bound < SME_C.
      Sized so that, under a true zero effect, that declaration has
      >= 80% probability.
  D3. Twin confirmatory pairs per condition (n_twin) so that, under the
      powered grid's empirical zero-inflated paired-difference
      distribution, the primary twin test (MEAN paired difference,
      one-sided sign-flip, alpha .05) has >= 90% power AND the 95%
      pairs-bootstrap CI excludes zero with >= 80% probability.
  D4. Split-half clip estimator calibration: bias and false-separation
      rate under the null, bias under separation, at the real-run batch
      size (12) and probe count (3).

Usage: python scripts/finalgrid_design.py
Output: results_final_design/design.json (+ stdout summary)
"""

import csv
import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
POWERED = os.path.join(HERE, "..", "results_powered")
OUT_DIR = os.path.join(HERE, "..", "results_final_design")

SEED = 20260715
N_SIM = 2000
N_PERM = 2000
N_BOOT = 2000
ALPHA = 0.05
SME_C = 0.02

# planning effects: lower ends of the powered grid's paired observations
PLAN_EFFECTS = {
    "N_vs_low_variance": (0.060, 0.0549),
    "N_vs_consistency_only": (0.015, 0.0255),
    "C_vs_randomness_matched": (SME_C, 0.0317),   # power to DETECT at SME
    "C_vs_novelty_only": (SME_C, 0.0400),
}

# empirical twin paired-difference model (powered grid, final checkpoint):
# 3/6 exactly zero (clip), nonzero ~ N(0.039, 0.013)
TWIN_P_ZERO = 0.5
TWIN_NONZERO_MU = 0.039
TWIN_NONZERO_SD = 0.013


def holm_reject_all(pvals, alpha=ALPHA):
    order = sorted(range(len(pvals)), key=lambda i: pvals[i])
    for rank, i in enumerate(order):
        if pvals[i] > alpha / (len(pvals) - rank):
            return [j in {order[k] for k in range(rank)} for j in range(len(pvals))]
    return [True] * len(pvals)


def signflip_p(diffs, rng, stat=np.median, n_perm=N_PERM):
    obs = stat(diffs)
    flips = rng.choice([-1.0, 1.0], size=(n_perm, len(diffs)))
    null = stat(flips * diffs, axis=1) if stat is np.median else np.array(
        [stat(f * diffs) for f in flips]
    )
    return float((np.sum(null >= obs) + 1) / (n_perm + 1))


def d1_contrast_power(n_conv, rng):
    """Fraction of simulated grids where all four contrasts that should
    pass do pass under Holm (the two C contrasts are power targets at
    SME; the joint criterion here is each contrast's own power)."""
    hits = {k: 0 for k in PLAN_EFFECTS}
    for _ in range(N_SIM):
        ps = []
        names = list(PLAN_EFFECTS)
        for name in names:
            eff, sd = PLAN_EFFECTS[name]
            diffs = rng.normal(eff, sd, n_conv)
            flips = rng.choice([-1.0, 1.0], size=(N_PERM, n_conv))
            null = np.median(flips * diffs, axis=1)
            ps.append(float((np.sum(null >= np.median(diffs)) + 1) / (N_PERM + 1)))
        rej = holm_reject_all(ps)
        for name, r in zip(names, rej):
            hits[name] += r
    return {k: v / N_SIM for k, v in hits.items()}


def d2_equivalence_power(n_conv, rng):
    """P(paired bootstrap 95% upper bound < SME_C) under a true zero
    effect, for the noisier C contrast (sd 0.040)."""
    ok = 0
    for _ in range(N_SIM):
        diffs = rng.normal(0.0, 0.0400, n_conv)
        idx = rng.integers(0, n_conv, size=(N_BOOT, n_conv))
        boots = np.median(diffs[idx], axis=1)
        if np.quantile(boots, 0.975) < SME_C:
            ok += 1
    return ok / N_SIM


def sample_twin_diffs(n, rng):
    zero = rng.random(n) < TWIN_P_ZERO
    vals = rng.normal(TWIN_NONZERO_MU, TWIN_NONZERO_SD, n)
    return np.where(zero, 0.0, np.maximum(vals, 0.0))


def d3_twin_power(n_twin, rng):
    sig = ci_excl = 0
    for _ in range(N_SIM):
        diffs = sample_twin_diffs(n_twin, rng)
        p = signflip_p(diffs, rng, stat=lambda d, axis=None: np.mean(d, axis=axis)
                       if axis is not None else np.mean(d))
        if p < ALPHA:
            sig += 1
        idx = rng.integers(0, n_twin, size=(N_BOOT, n_twin))
        boots = np.mean(diffs[idx], axis=1)
        if np.quantile(boots, 0.025) > 0:
            ci_excl += 1
    return sig / N_SIM, ci_excl / N_SIM


def d4_estimator_calibration(rng, batch=12, n_probes=3, k=6, sigma=0.05):
    """Split-half clip estimator: per-probe |mean_A - mean_B| minus
    averaged split-half difference / sqrt(2), clipped at zero, averaged
    over coords and probes — exactly the pipeline's construction."""
    half = batch // 2

    def estimate(mu_a, mu_b):
        vals = []
        for _ in range(n_probes):
            pa = rng.normal(mu_a, sigma, (batch, k))
            pb = rng.normal(mu_b, sigma, (batch, k))
            raw = np.abs(pa.mean(0) - pb.mean(0))
            fl = (np.abs(pa[:half].mean(0) - pa[half:].mean(0))
                  + np.abs(pb[:half].mean(0) - pb[half:].mean(0))) / (2 * np.sqrt(2))
            vals.append(np.maximum(raw - fl, 0.0).mean())
        return float(np.mean(vals))

    null = np.array([estimate(np.zeros(k), np.zeros(k)) for _ in range(N_SIM)])
    seps = {}
    for delta in (0.01, 0.03, 0.05):
        mu_b = np.full(k, delta)
        est = np.array([estimate(np.zeros(k), mu_b) for _ in range(N_SIM)])
        seps[str(delta)] = {
            "mean_estimate": float(est.mean()),
            "bias_vs_true_mean_absdiff": float(est.mean() - delta),
        }
    return {
        "null_mean_estimate": float(null.mean()),
        "null_p95_estimate": float(np.quantile(null, 0.95)),
        "null_frac_exact_zero": float(np.mean(null == 0.0)),
        "separation": seps,
        "note": "sigma=0.05 approximates observed per-candidate profile "
        "spread; clip makes the estimator conservative (downward-biased), "
        "never anti-conservative",
    }


def main():
    rng = np.random.default_rng(SEED)
    os.makedirs(OUT_DIR, exist_ok=True)
    report = {"seed": SEED, "alpha": ALPHA, "sme_c": SME_C,
              "planning_effects": {k: list(v) for k, v in PLAN_EFFECTS.items()},
              "twin_effect_model": {"p_zero": TWIN_P_ZERO,
                                     "nonzero_mu": TWIN_NONZERO_MU,
                                     "nonzero_sd": TWIN_NONZERO_SD},
              "d1_contrast_power_holm": {},
              "d2_equivalence_power": {},
              "d3_twin_power": {}}
    for n in (32, 40, 48, 56):
        report["d1_contrast_power_holm"][str(n)] = d1_contrast_power(n, rng)
    for n in (32, 40, 48, 56, 64):
        report["d2_equivalence_power"][str(n)] = d2_equivalence_power(n, rng)
    for n in (10, 12, 16):
        sig, ci = d3_twin_power(n, rng)
        report["d3_twin_power"][str(n)] = {"signflip_power": sig,
                                            "ci_excludes_zero": ci}
    report["d4_estimator_calibration"] = d4_estimator_calibration(rng)
    with open(os.path.join(OUT_DIR, "design.json"), "w") as f:
        json.dump(report, f, indent=2)
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/prototype/scripts/pliability_check.py <==
"""Renderer-level manipulation check (the powered grid's gate).

The pilot's principal finding was a transmission failure: the hidden state's
footprint did not reach the measured surface through the 0.5B model and
renderer v1. Before any powered grid may run, this check verifies DIRECTLY,
channel by channel, that moving H moves the surfaces the instruments read
(paper §7: "verified by a manipulation check on the renderer itself before
the grid is run"). It also selects the base model.

Channels (n generations per cell, fixed neutral user question so only the
system prompt varies):
  LENGTH  style[0] in {0.1, 0.5, 0.9}  -> measured mean sentence length.
          PASS: high-vs-low gap >= 2 words AND bootstrap CI of the gap > 0.
  GROUPS  for target groups {0 determiners, 3 copulas, 4 intensifiers}:
          style one-hot-ish on g vs neutral -> measured rate of group g.
          PASS per g: targeted-minus-neutral bootstrap CI > 0. Channel
          passes if >= 2 of 3 groups pass.
  TOPIC   dominant topic t (one-hot-ish) for all 6 topics -> fraction of
          generations whose measured topic argmax == t. Measured AS THE
          PIPELINE TRANSMITS IT: the user question is produced by
          render_user from the same conditioning (the question renderer is
          the topic channel's main carrier in the actual instrument chain),
          with the system prompt reinforcing. PASS: mean accuracy >= 0.8.

Verdict per model; the powered grid uses the smallest model passing ALL
channels. Results: results_real/pliability.csv + pliability.json.
"""

from __future__ import annotations

import csv
import json
import sys
import time
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from entropyllm.features import (  # noqa: E402
    K,
    STYLE_DIM,
    TOPIC_DIM,
    sentences,
    style_vector,
    topic_vector,
)
from entropyllm.realmodel import configure_real_topics, render_system, render_user  # noqa: E402

MODELS = [
    "mlx-community/Qwen2.5-0.5B-Instruct-4bit",
    "mlx-community/Qwen2.5-1.5B-Instruct-4bit",
]
N_PER_CELL = 24
MAX_TOKENS = 60
SEED = 20260713
USER_QUESTION = "Tell me what's on your mind today."
TARGET_GROUPS = [0, 3, 4]
OUT = ROOT / "results_real"


def _conditioning(style0: float | None = None, group: int | None = None, topic: int | None = None) -> np.ndarray:
    c = np.full(K, 0.5)
    c[STYLE_DIM:] = 1.0 / TOPIC_DIM
    if style0 is not None:
        c[0] = style0
    if group is not None:
        c[:STYLE_DIM] = 0.2
        c[group] = 0.95
    if topic is not None:
        c[STYLE_DIM:] = 0.04
        c[STYLE_DIM + topic] = 0.8
    return c


def _generate_batch(model, tok, conditioning: np.ndarray, n: int, seed: int, pipeline_question: bool = False) -> list[str]:
    import mlx.core as mx
    from mlx_lm import generate
    from mlx_lm.sample_utils import make_sampler

    user = (
        render_user(conditioning, np.random.default_rng(seed))
        if pipeline_question
        else USER_QUESTION
    )
    msgs = [
        {"role": "system", "content": render_system(conditioning)},
        {"role": "user", "content": user},
    ]
    prompt = tok.apply_chat_template(msgs, tokenize=False, add_generation_prompt=True)
    sampler = make_sampler(temp=1.0, top_p=0.95)
    out = []
    rng = np.random.default_rng(seed)
    for _ in range(n):
        mx.random.seed(int(rng.integers(2**31)))
        out.append(generate(model, tok, prompt=prompt, max_tokens=MAX_TOKENS, sampler=sampler).strip().lower())
    return out


def _mean_sentence_len(text: str) -> float:
    ss = sentences(text)
    return float(np.mean([len(s) for s in ss])) if ss else 0.0


def _boot_ci_diff(a: list[float], b: list[float], seed: int, n: int = 4000) -> tuple[float, float, float]:
    rng = np.random.default_rng(seed)
    a, b = np.array(a), np.array(b)
    diffs = [np.mean(rng.choice(a, len(a))) - np.mean(rng.choice(b, len(b))) for _ in range(n)]
    return float(np.mean(a) - np.mean(b)), float(np.quantile(diffs, 0.025)), float(np.quantile(diffs, 0.975))


def check_model(name: str, rows: list[dict]) -> dict:
    from mlx_lm import load

    print(f"[{time.strftime('%H:%M:%S')}] loading {name}", flush=True)
    model, tok = load(name)
    verdict: dict = {"model": name}

    # LENGTH
    lens = {}
    for s0 in (0.1, 0.5, 0.9):
        batch = _generate_batch(model, tok, _conditioning(style0=s0), N_PER_CELL, SEED + int(s0 * 10))
        lens[s0] = [_mean_sentence_len(t) for t in batch]
        rows.append({"model": name, "channel": "length", "cell": f"style0={s0}",
                     "value": f"{np.mean(lens[s0]):.2f}", "n": N_PER_CELL})
    gap, lo, hi = _boot_ci_diff(lens[0.9], lens[0.1], SEED)
    verdict["length"] = {"gap_words": gap, "ci": [lo, hi], "pass": bool(gap >= 2.0 and lo > 0)}
    print(f"  length: gap {gap:.2f} [{lo:.2f}, {hi:.2f}] -> {verdict['length']['pass']}", flush=True)

    # GROUPS
    neutral = _generate_batch(model, tok, _conditioning(), N_PER_CELL, SEED + 100)
    group_pass = 0
    verdict["groups"] = {}
    for g in TARGET_GROUPS:
        batch = _generate_batch(model, tok, _conditioning(group=g), N_PER_CELL, SEED + 200 + g)
        targeted = [float(style_vector(t)[g]) for t in batch]
        base = [float(style_vector(t)[g]) for t in neutral]
        d, lo, hi = _boot_ci_diff(targeted, base, SEED + g)
        ok = bool(lo > 0)
        group_pass += ok
        verdict["groups"][f"g{g}"] = {"diff": d, "ci": [lo, hi], "pass": ok}
        rows.append({"model": name, "channel": "group", "cell": f"g={g}",
                     "value": f"{d:+.4f} [{lo:+.4f}, {hi:+.4f}]", "n": N_PER_CELL})
        print(f"  group {g}: {d:+.4f} [{lo:+.4f}, {hi:+.4f}] -> {ok}", flush=True)
    verdict["groups"]["pass"] = bool(group_pass >= 2)

    # TOPIC
    accs = []
    for t in range(TOPIC_DIM):
        batch = _generate_batch(model, tok, _conditioning(topic=t), N_PER_CELL, SEED + 300 + t, pipeline_question=True)
        acc = float(np.mean([int(topic_vector(x).argmax() == t and topic_vector(x).sum() > 0) for x in batch]))
        accs.append(acc)
        rows.append({"model": name, "channel": "topic", "cell": f"t={t}", "value": f"{acc:.2f}", "n": N_PER_CELL})
    verdict["topic"] = {"per_topic_accuracy": accs, "mean": float(np.mean(accs)), "pass": bool(np.mean(accs) >= 0.8)}
    print(f"  topic: mean argmax accuracy {np.mean(accs):.2f} {['%.2f' % a for a in accs]} -> {verdict['topic']['pass']}", flush=True)

    verdict["all_pass"] = bool(verdict["length"]["pass"] and verdict["groups"]["pass"] and verdict["topic"]["pass"])
    return verdict


def main() -> None:
    configure_real_topics()
    OUT.mkdir(exist_ok=True)
    rows: list[dict] = []
    verdicts = [check_model(m, rows) for m in MODELS]
    with (OUT / "pliability.csv").open("w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(rows)
    (OUT / "pliability.json").write_text(json.dumps(verdicts, indent=2))
    chosen = next((v["model"] for v in verdicts if v["all_pass"]), None)
    print(f"\nCHOSEN MODEL: {chosen or 'NONE PASSED — escalate (larger model or renderer v3)'}", flush=True)


if __name__ == "__main__":
    main()


==> anc/prototype/scripts/plot.py <==
"""Figures for the synthetic validation run (called by reproduce.py)."""

from __future__ import annotations

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


def fig_quadrant(path: Path, arm_points: dict[str, tuple[float, float]], grid_points: list[tuple[float, float]], title: str = "The quadrant: joint novelty x consistency (synthetic validation)") -> None:
    fig, ax = plt.subplots(figsize=(6, 5))
    gx = [p[0] for p in grid_points]
    gy = [p[1] for p in grid_points]
    ax.scatter(gx, gy, s=18, c="#999999", label="pure-sampling grid (knob frontier)")
    markers = {"mechanism": ("o", "#d62728"), "low_variance": ("s", "#1f77b4"),
               "randomness_matched": ("^", "#2ca02c"), "memory_reset": ("v", "#9467bd"),
               "novelty_only": ("D", "#8c564b"), "consistency_only": ("P", "#e377c2"),
               "bland_boilerplate": ("X", "#7f7f7f")}
    for name, (x, y) in arm_points.items():
        m, c = markers.get(name, ("o", "black"))
        ax.scatter([x], [y], s=90, marker=m, c=c, label=name, zorder=3)
    ax.set_xlabel("Consistency $C_t$ (stylometric, final window)")
    ax.set_ylabel("Novelty $N_t$ (lexical, final window)")
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_title(title)
    ax.legend(fontsize=7, loc="lower left")
    ax.grid(alpha=0.25)
    fig.tight_layout()
    fig.savefig(path, dpi=150)
    plt.close(fig)


def fig_accumulation(path: Path, series: dict[str, np.ndarray], title: str = "Accumulation: consistency vs horizon (synthetic)") -> None:
    fig, ax = plt.subplots(figsize=(6, 4))
    for name, ys in series.items():
        ax.plot(range(1, len(ys) + 1), ys, label=name)
    ax.set_xlabel("turn $t$")
    ax.set_ylabel("median $C_t$ (stylometric)")
    ax.set_title(title)
    ax.legend(fontsize=8)
    ax.grid(alpha=0.25)
    fig.tight_layout()
    fig.savefig(path, dpi=150)
    plt.close(fig)


def fig_divergence(
    path: Path,
    steps: np.ndarray,
    band_lo: np.ndarray,
    band_md: np.ndarray,
    band_hi: np.ndarray,
    same_md: np.ndarray,
    checkpoints: np.ndarray,
    measured_diff_md: np.ndarray,
    measured_diff_lo: np.ndarray,
    measured_diff_hi: np.ndarray,
    measured_same_md: np.ndarray,
    title: str = "C6: predicted band vs measured divergence (synthetic)",
) -> None:
    """Predicted state-space band (affine-mapped) vs measured twin divergence."""
    fig, ax = plt.subplots(figsize=(6.5, 4.5))
    ax.fill_between(steps, band_lo, band_hi, alpha=0.25, color="#1f77b4",
                    label="model band q05-q95 (affine overlay)")
    ax.plot(steps, band_md, color="#1f77b4", lw=1.5, label="model median (affine overlay)")
    ax.plot(steps, same_md, color="#1f77b4", lw=1.0, ls="--", label="model same-history floor")
    ax.errorbar(checkpoints, measured_diff_md,
                yerr=[measured_diff_md - measured_diff_lo, measured_diff_hi - measured_diff_md],
                fmt="o", color="#d62728", capsize=3, label="measured different-history (median, band)")
    ax.plot(checkpoints, measured_same_md, "s--", color="#7f7f7f", ms=5,
            label="measured same-history floor")
    ax.set_xlabel("interaction horizon $t$ (turns)")
    ax.set_ylabel("twin divergence (stylometric distance)")
    ax.set_title(title)
    ax.legend(fontsize=7)
    ax.grid(alpha=0.25)
    fig.tight_layout()
    fig.savefig(path, dpi=150)
    plt.close(fig)


==> anc/prototype/scripts/posthoc_inference.py <==
"""Deterministic post-hoc inference addendum for the powered grid.

Derives, from the archived results_powered/ CSVs alone, the three
statistics the manuscript reports beyond the run-time generator output:

  1. Script-paired sign-flip permutation tests for the four pre-registered
     contrasts (the design's blocking: conversations pair by script index
     across arms), Holm-corrected. The run-time joint_check_real.json holds
     the original unrestricted arm-label permutation p-values; this paired
     scheme is the post-data corrective reanalysis the manuscript reports
     alongside them.
  2. The twin floor comparison on the difference scale: median paired
     final-checkpoint difference (different-history minus same-history,
     paired by twin id over the six confirmatory pairs), pairs-bootstrap
     95% CI, and an exhaustive one-sided sign-flip permutation p.
  3. The pairs-bootstrap 95% CI on the measured half-to-full ratio of the
     different-history median curve.

Every number is a pure function of the archived CSVs and the fixed seeds
below. Output: results_powered/posthoc_inference.json.

Usage: python scripts/posthoc_inference.py
"""

import csv
import itertools
import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "..", "results_powered")

REAL_MASTER = 20260714          # the powered grid's master seed
SEED_SIGNFLIP = REAL_MASTER + 31
SEED_FLOOR_BOOT = REAL_MASTER + 37
SEED_RATIO_BOOT = REAL_MASTER + 41
N_PERM = 10_000
N_BOOT = 10_000

PILOT_PAIRS = {str(REAL_MASTER * 100), str(REAL_MASTER * 100 + 1)}
CHECKPOINTS = [0, 8, 16, 24]

# pre-registered contrasts: (name, arm_hi, arm_lo, axis); one-sided hi > lo
CONTRASTS = [
    ("N_vs_low_variance", "mechanism", "low_variance", "N_lex"),
    ("C_vs_randomness_matched", "mechanism", "randomness_matched", "C_sty"),
    ("C_vs_novelty_only", "mechanism", "novelty_only", "C_sty"),
    ("N_vs_consistency_only", "mechanism", "consistency_only", "N_lex"),
]


def holm(pvals):
    order = sorted(range(len(pvals)), key=lambda i: pvals[i])
    adj, running = [0.0] * len(pvals), 0.0
    for rank, i in enumerate(order):
        running = max(running, min(1.0, (len(pvals) - rank) * pvals[i]))
        adj[i] = running
    return adj


def paired_signflip():
    rows = list(csv.DictReader(open(os.path.join(RESULTS, "quadrant_real.csv"))))
    by_arm = {}
    for r in rows:
        by_arm.setdefault(r["arm"], {})[int(r["conversation"])] = r
    rng_flip = np.random.default_rng(SEED_SIGNFLIP)      # sign-flip stream
    rng_boot = np.random.default_rng(SEED_SIGNFLIP + 100)  # separate bootstrap stream
    out, raw_ps = {}, []
    for name, hi, lo, axis in CONTRASTS:
        convs = sorted(by_arm[hi])
        diffs = np.array(
            [float(by_arm[hi][c][axis]) - float(by_arm[lo][c][axis]) for c in convs]
        )
        obs = float(np.median(diffs))
        flips = rng_flip.choice([-1.0, 1.0], size=(N_PERM, len(diffs)))
        null = np.median(flips * diffs, axis=1)
        p = float((np.sum(null >= obs) + 1) / (N_PERM + 1))
        idx = rng_boot.integers(0, len(diffs), size=(N_BOOT, len(diffs)))
        boots = np.median(diffs[idx], axis=1)
        ci = [float(np.quantile(boots, 0.025)), float(np.quantile(boots, 0.975))]
        out[name] = {
            "median_paired_diff": obs,
            "paired_bootstrap_ci95": ci,
            "p_raw": p,
            "n_pairs": len(diffs),
        }
        raw_ps.append(p)
    for (name, *_), padj in zip(CONTRASTS, holm(raw_ps)):
        out[name]["p_holm"] = padj
    return out


def load_twin_curves():
    rows = list(csv.DictReader(open(os.path.join(RESULTS, "divergence_real.csv"))))
    curves = {}
    for mode in ("different_history", "same_history"):
        ids = sorted(
            {r["pair"] for r in rows if r["mode"] == mode} - PILOT_PAIRS
        )
        curves[mode] = {
            pid: [
                float(
                    next(
                        r["d_sty"]
                        for r in rows
                        if r["mode"] == mode and r["pair"] == pid and int(r["t"]) == t
                    )
                )
                for t in CHECKPOINTS
            ]
            for pid in ids
        }
    return curves


def floor_difference(curves):
    ids = sorted(curves["different_history"])
    paired = np.array(
        [
            curves["different_history"][pid][-1] - curves["same_history"][pid][-1]
            for pid in ids
        ]
    )
    obs = float(np.median(paired))
    rng = np.random.default_rng(SEED_FLOOR_BOOT)
    idx = rng.integers(0, len(paired), size=(N_BOOT, len(paired)))
    boots = np.median(paired[idx], axis=1)
    lo, hi = float(np.quantile(boots, 0.025)), float(np.quantile(boots, 0.975))
    # exhaustive sign-flip null (2^6 arrangements): one-sided
    ge = sum(
        np.median(np.array(signs) * paired) >= obs
        for signs in itertools.product([-1.0, 1.0], repeat=len(paired))
    )
    p = float(ge / 2 ** len(paired))
    return {
        "median_paired_final_diff": obs,
        "bootstrap_ci95": [lo, hi],
        "p_signflip_onesided": p,
        "n_confirmatory_pairs": len(paired),
        "criterion": "CI excludes 0",
        "met": lo > 0.0,
    }


def ratio_bootstrap(curves):
    mat = np.array([curves["different_history"][pid] for pid in
                    sorted(curves["different_history"])])

    def ratio(c):
        m = np.median(c, axis=0)
        full = m[-1] - m[0]
        return (m[2] - m[0]) / full if full > 0 else np.nan

    obs = float(ratio(mat))
    rng = np.random.default_rng(SEED_RATIO_BOOT)
    boots = []
    for _ in range(N_BOOT):
        r = ratio(mat[rng.integers(0, len(mat), len(mat))])
        if not np.isnan(r):
            boots.append(r)
    return {
        "observed_half_full_ratio": obs,
        "bootstrap_ci95": [float(np.quantile(boots, 0.025)),
                           float(np.quantile(boots, 0.975))],
        "n_valid_resamples": len(boots),
        "frozen_band": [0.772 - 0.20, 0.772 + 0.20],
        "band_excluded": float(np.quantile(boots, 0.975)) < 0.772 - 0.20
        or float(np.quantile(boots, 0.025)) > 0.772 + 0.20,
    }


def wilson_bound_equivalence(margin=0.10):
    """Aggregate-only equivalence check: bound each pairwise accuracy
    difference by the interval arithmetic of the archived Wilson 95%
    bounds; equivalence holds at the margin if that conservative
    interval lies inside (-margin, +margin). Uses no normal
    approximation on the difference and no item-level data."""
    rows = list(csv.DictReader(open(os.path.join(RESULTS, "capability_real.csv"))))
    rows += list(
        csv.DictReader(
            open(os.path.join(RESULTS, "capability_memory_reset_addendum.csv"))
        )
    )
    by_arm = {r["arm"]: r for r in rows}
    mech = by_arm["mechanism"]
    out = {}
    for other in ("low_variance", "randomness_matched", "memory_reset"):
        o = by_arm[other]
        lo = float(mech["wilson_lo"]) - float(o["wilson_hi"])
        hi = float(mech["wilson_hi"]) - float(o["wilson_lo"])
        out[f"mechanism_vs_{other}"] = {
            "diff_bound": [lo, hi],
            "margin": margin,
            "within_margin": -margin < lo and hi < margin,
        }
    return out


def main():
    curves = load_twin_curves()
    result = {
        "source": "derived deterministically from results_powered/ CSVs; "
        "seeds fixed in scripts/posthoc_inference.py",
        "note": "post-data corrective/addendum analyses reported in the "
        "manuscript alongside the run-time joint_check_real.json values",
        "paired_signflip_contrasts": paired_signflip(),
        "twin_floor_difference": floor_difference(curves),
        "half_full_ratio_bootstrap": ratio_bootstrap(curves),
        "capability_wilson_bound_equivalence": wilson_bound_equivalence(),
    }
    out = os.path.join(RESULTS, "posthoc_inference.json")
    with open(out, "w") as f:
        json.dump(result, f, indent=2)
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/prototype/scripts/reproduce.py <==
"""Regenerate every CSV, figure, and RESULTS.md from one fixed seed.

Order is load-bearing (plan §4, C6's evidential order):
  Stage A  state-space model -> results/model_predictions.csv + predicted
           shape features, FROZEN (sha256 recorded; regeneration must match).
  Stage B  novelty matching on the CALIBRATION split (cross-fitting).
  Stage C  seven arms + validations on untouched CONFIRMATORY seeds.
  Stage D  live twin experiment; measured shape vs the frozen prediction.
  Stage E  figures + RESULTS.md + run_meta.json.

Everything here runs against the SYNTHETIC base model: the outputs are
pipeline validation, not the paper's results (banner in RESULTS.md). The one
paper-grade artifact is Stage A, which is LLM-free by design.
"""

from __future__ import annotations

import csv
import hashlib
import json
import platform
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from entropyllm.arms import (  # noqa: E402
    CORE_ARMS,
    MECHANISM,
    RANDOMNESS_MATCHED,
    sampling_grid,
)
from entropyllm.basemodel import SyntheticBaseModel  # noqa: E402
from entropyllm.metrics import distinctiveness, topic_permutation_shift  # noqa: E402
from entropyllm.pipeline import boilerplate_conversation, run_arm  # noqa: E402
from entropyllm.selection import match_temperature  # noqa: E402
from entropyllm.shape import agreement, compute_features  # noqa: E402
from entropyllm.statespace import ModelConfig, divergence_band  # noqa: E402
from entropyllm.twins import CHECKPOINTS, run_twin_experiment  # noqa: E402
from scripts.plot import fig_accumulation, fig_divergence, fig_quadrant  # noqa: E402

RESULTS = ROOT / "results"
MASTER_SEED = 20260711
CAL_SEED = MASTER_SEED + 1_000_000   # calibration split (matching only)
CONF_SEED = MASTER_SEED + 2_000_000  # confirmatory split (all reported numbers)
N_CONV = 8
N_TURNS = 24
N_TWIN_PAIRS = 12
TWIN_TURNS = 40
N_PILOT_PAIRS = 2  # affine-overlay calibration pairs (figure only)


def write_csv(path: Path, rows: list[dict]) -> None:
    with path.open("w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(rows)


def band_pct(vals: list[float]) -> str:
    v = np.array(vals)
    return f"{np.median(v):.3f} [{np.quantile(v, 0.025):.3f}, {np.quantile(v, 0.975):.3f}]"


# ---------------------------------------------------------------- Stage A

def stage_a() -> tuple[dict, dict]:
    cfg = ModelConfig(n_steps=TWIN_TURNS, n_pairs=48)
    band = divergence_band(cfg, master_seed=MASTER_SEED)
    rows = []
    for mode, data in band["modes"].items():
        for t in range(cfg.n_steps + 1):
            rows.append(
                {
                    "mode": mode,
                    "t": t,
                    "q05": f"{data['q05'][t]:.6f}",
                    "q50": f"{data['q50'][t]:.6f}",
                    "q95": f"{data['q95'][t]:.6f}",
                }
            )
    path = RESULTS / "model_predictions.csv"
    write_csv(path, rows)

    diff = band["modes"]["different_history"]
    same = band["modes"]["same_history"]
    predicted = compute_features(diff["q50"], diff["curves"][:, -1], same["curves"][:, -1])
    (RESULTS / "predicted_shape.json").write_text(json.dumps(predicted.to_dict(), indent=2))

    digest = hashlib.sha256(path.read_bytes()).hexdigest()
    frozen = RESULTS / "FROZEN_model_predictions.sha256"
    if frozen.exists():
        recorded = frozen.read_text().split()[0]
        if recorded != digest:
            raise RuntimeError(
                "model_predictions.csv no longer matches its frozen hash — "
                "the pre-registered prediction may have been altered. "
                f"frozen={recorded} current={digest}"
            )
        freshly_frozen = False
    else:
        frozen.write_text(f"{digest}  model_predictions.csv\n")
        freshly_frozen = True
    return {"band": band, "predicted": predicted, "digest": digest, "freshly_frozen": freshly_frozen}, {
        "n_steps": cfg.n_steps,
        "n_pairs": cfg.n_pairs,
    }


# ---------------------------------------------------------------- Stage B

def stage_b(bm: SyntheticBaseModel) -> dict:
    mech_cal = run_arm(MECHANISM, bm, N_CONV, CAL_SEED, n_turns=N_TURNS)
    target = float(np.median([r.summary()["N_lex"] for r in mech_cal]))

    def measure(temp: float) -> float:
        from dataclasses import replace

        arm = replace(RANDOMNESS_MATCHED, temperature=temp)
        runs = run_arm(arm, bm, 4, CAL_SEED + 500, n_turns=N_TURNS)
        return float(np.median([r.summary()["N_lex"] for r in runs]))

    temp, achieved = match_temperature(target, measure, tol=0.02)
    info = {"target_N_lex": target, "matched_temperature": temp, "achieved_N_lex": achieved, "tolerance": 0.02}
    (RESULTS / "matching.json").write_text(json.dumps(info, indent=2))
    return info


# ---------------------------------------------------------------- Stage C

def stage_c(bm: SyntheticBaseModel, matched_temp: float) -> dict:
    from dataclasses import replace

    arms = [replace(a, temperature=matched_temp) if a.name == "randomness_matched" else a for a in CORE_ARMS]
    quadrant_rows, results_by_arm = [], {}
    for arm in arms:
        runs = run_arm(arm, bm, N_CONV, CONF_SEED, n_turns=N_TURNS)
        results_by_arm[arm.name] = runs
        for i, r in enumerate(runs):
            quadrant_rows.append({"arm": arm.name, "conversation": i, **{k: f"{v:.4f}" for k, v in r.summary().items()}})
    bland = boilerplate_conversation(N_TURNS)
    quadrant_rows.append({"arm": "bland_boilerplate", "conversation": 0, **{k: f"{v:.4f}" for k, v in bland.summary().items()}})
    write_csv(RESULTS / "quadrant.csv", quadrant_rows)

    grid_rows = []
    for arm in sampling_grid():
        runs = run_arm(arm, bm, 3, CONF_SEED + 7000, n_turns=N_TURNS)
        n = float(np.median([r.summary()["N_lex"] for r in runs]))
        c = float(np.median([r.summary()["C_sty"] for r in runs]))
        grid_rows.append({"arm": arm.name, "temperature": arm.temperature, "top_p": arm.top_p, "N_lex": f"{n:.4f}", "C_sty": f"{c:.4f}"})
    write_csv(RESULTS / "axes.csv", grid_rows)
    grid_n = np.array([float(r["N_lex"]) for r in grid_rows])
    grid_c = np.array([float(r["C_sty"]) for r in grid_rows])
    grid_corr = float(np.corrcoef(grid_n, grid_c)[0, 1])

    acc_rows, acc_series = [], {}
    for name in ("mechanism", "memory_reset", "randomness_matched"):
        per_turn = np.median(np.array([r.c_sty for r in results_by_arm[name]]), axis=0)
        acc_series[name] = per_turn
        for t, v in enumerate(per_turn):
            acc_rows.append({"arm": name, "t": t + 1, "C_sty_median": f"{v:.4f}"})
    write_csv(RESULTS / "accumulation.csv", acc_rows)

    mech_runs = results_by_arm["mechanism"]
    shifts = [topic_permutation_shift(r.texts[:-1], r.texts[-1], seed=i) for i, r in enumerate(mech_runs)]
    d_pairs = [
        distinctiveness(mech_runs[i].texts, mech_runs[j].texts, mech_runs[i].texts[-1])
        for i in range(len(mech_runs))
        for j in range(len(mech_runs))
        if i != j
    ]
    bland_texts = bland.texts
    bland_dist = distinctiveness(bland_texts, list(bland_texts), bland_texts[-1])

    overhead_rows = [
        {
            "arm": "mechanism",
            "selection_us_per_turn": band_pct([r.selection_us_per_turn for r in mech_runs]),
            "generation_us_per_turn": band_pct([r.generation_us_per_turn for r in mech_runs]),
        }
    ]
    write_csv(RESULTS / "overhead.csv", overhead_rows)

    return {
        "arms": results_by_arm,
        "bland": bland,
        "grid_rows": grid_rows,
        "grid_corr": grid_corr,
        "acc_series": acc_series,
        "topic_shift_max": float(np.max(shifts)),
        "distinctiveness_median": float(np.median(d_pairs)),
        "bland_distinctiveness": float(bland_dist),
        "overhead": overhead_rows[0],
    }


# ---------------------------------------------------------------- Stage D

def stage_d(bm: SyntheticBaseModel, a_out: dict) -> dict:
    rows = run_twin_experiment(bm, N_TWIN_PAIRS, MASTER_SEED, n_turns=TWIN_TURNS)
    write_csv(RESULTS / "divergence.csv", [{**r, "d_sty": f"{r['d_sty']:.5f}", "d_sem": f"{r['d_sem']:.5f}"} for r in rows])

    cps = np.array(sorted({r["t"] for r in rows}))
    pilots = set(range(MASTER_SEED * 100, MASTER_SEED * 100 + N_PILOT_PAIRS))

    def curves(mode: str, confirmatory_only: bool) -> np.ndarray:
        pair_ids = sorted({r["pair"] for r in rows if r["mode"] == mode})
        if confirmatory_only:
            pair_ids = [p for p in pair_ids if p not in pilots]
        return np.array([[next(r["d_sty"] for r in rows if r["mode"] == mode and r["pair"] == p and r["t"] == t) for t in cps] for p in pair_ids])

    diff_conf, same_conf = curves("different_history", True), curves("same_history", True)
    diff_pilot = curves("different_history", False)[:N_PILOT_PAIRS]

    measured = compute_features(np.median(diff_conf, axis=0), diff_conf[:, -1], same_conf[:, -1])
    predicted = a_out["predicted"]
    checks = agreement(predicted, measured)

    # Affine overlay (figure only): fit scale>0 + offset on the PILOT pairs.
    model_md = a_out["band"]["modes"]["different_history"]["q50"][cps]
    pilot_md = np.median(diff_pilot, axis=0)
    A = np.vstack([model_md, np.ones_like(model_md)]).T
    scale, offset = np.linalg.lstsq(A, pilot_md, rcond=None)[0]
    miscalibrated = bool(scale <= 0)
    if miscalibrated:
        scale, offset = 1.0, 0.0  # report, never invert (plan §2ii)

    return {
        "cps": cps,
        "diff_conf": diff_conf,
        "same_conf": same_conf,
        "measured": measured,
        "checks": checks,
        "affine": {"scale": float(scale), "offset": float(offset), "miscalibrated": miscalibrated},
    }


# ---------------------------------------------------------------- Stage E

def stage_e(a_out: dict, b_out: dict, c_out: dict, d_out: dict) -> None:
    arm_points = {
        name: (
            float(np.median([r.summary()["C_sty"] for r in runs])),
            float(np.median([r.summary()["N_lex"] for r in runs])),
        )
        for name, runs in c_out["arms"].items()
    }
    arm_points["bland_boilerplate"] = (c_out["bland"].summary()["C_sty"], c_out["bland"].summary()["N_lex"])
    grid_points = [(float(r["C_sty"]), float(r["N_lex"])) for r in c_out["grid_rows"]]
    fig_quadrant(RESULTS / "fig1_quadrant.png", arm_points, grid_points)
    fig_accumulation(RESULTS / "fig2_accumulation.png", c_out["acc_series"])

    band = a_out["band"]["modes"]["different_history"]
    same_band = a_out["band"]["modes"]["same_history"]
    steps = np.arange(len(band["q50"]))
    sc, off = d_out["affine"]["scale"], d_out["affine"]["offset"]
    fig_divergence(
        RESULTS / "fig3_divergence.png",
        steps,
        sc * band["q05"] + off,
        sc * band["q50"] + off,
        sc * band["q95"] + off,
        sc * same_band["q50"] + off,
        d_out["cps"],
        np.median(d_out["diff_conf"], axis=0),
        np.quantile(d_out["diff_conf"], 0.025, axis=0),
        np.quantile(d_out["diff_conf"], 0.975, axis=0),
        np.median(d_out["same_conf"], axis=0),
    )

    pred, meas, checks = a_out["predicted"], d_out["measured"], d_out["checks"]
    mech = arm_points["mechanism"]
    lines = [
        "# Synthetic validation results (generated by scripts/reproduce.py)",
        "",
        f"Seed: `{MASTER_SEED}` · conversations/arm: {N_CONV} × {N_TURNS} turns · twin pairs: {N_TWIN_PAIRS}/mode × {TWIN_TURNS} turns",
        "",
        "> **Honesty banner.** Every number below was produced against the bundled",
        "> SYNTHETIC base model (a seeded stand-in emulating an LLM's candidate",
        "> distribution). These are PIPELINE-VALIDATION numbers — they demonstrate",
        "> that the mechanism, metrics, arms, matching, and twin machinery run",
        "> end-to-end and behave directionally as designed. They are NOT the",
        "> paper's measured results; those require the real open-weight base model",
        "> (plan §5, W2–W3). The one paper-grade artifact here is",
        "> `model_predictions.csv`: the state-space model's divergence band is",
        "> LLM-free by design and is FROZEN (sha256 below) before any base-model run.",
        "",
        "## Stage A — frozen model prediction (C6, LLM-free)",
        "",
        f"- `model_predictions.csv` sha256: `{a_out['digest']}`"
        + (" (frozen this run)" if a_out["freshly_frozen"] else " (matches existing freeze)"),
        f"- Predicted shape features: monotone_fraction={pred.monotone_fraction:.3f}, "
        f"half_full_ratio={pred.half_full_ratio:.3f}, curvature={pred.curvature_class}, "
        f"floor_separation={pred.floor_separation:.2f}",
        "",
        "## Stage B — novelty matching (calibration split only)",
        "",
        f"- target mechanism N_lex = {b_out['target_N_lex']:.3f}; matched pure-sampling "
        f"temperature = {b_out['matched_temperature']:.3f} (achieved N_lex = {b_out['achieved_N_lex']:.3f}, tol {b_out['tolerance']})",
        "",
        "## Stage C — arms on the confirmatory split",
        "",
        "| arm | N_lex | N_sem | C_sty | C_sem |",
        "|---|---|---|---|---|",
    ]
    for name, runs in c_out["arms"].items():
        s = {k: band_pct([r.summary()[k] for r in runs]) for k in ("N_lex", "N_sem", "C_sty", "C_sem")}
        lines.append(f"| {name} | {s['N_lex']} | {s['N_sem']} | {s['C_sty']} | {s['C_sem']} |")
    bl = c_out["bland"].summary()
    lines += [
        f"| bland_boilerplate | {bl['N_lex']:.3f} | {bl['N_sem']:.3f} | {bl['C_sty']:.3f} | {bl['C_sem']:.3f} |",
        "",
        f"- Mechanism quadrant position (C_sty, N_lex) = ({mech[0]:.3f}, {mech[1]:.3f}).",
        f"- Pure-sampling grid N–C correlation: r = {c_out['grid_corr']:.3f} (the knob trade-off; see `axes.csv`).",
        "- **Honest note on C2/C3:** against the SYNTHETIC stand-in the mechanism does",
        "  not visibly escape the sampling envelope on C_sty (all arms cluster in a",
        "  narrow consistency range) and the accumulation curves (Fig. 2) do not",
        "  separate the mechanism from memory_reset either — per-turn C_sty is",
        "  dominated by the stand-in's sampling noise, since its voice is strongly",
        "  conditioned by construction in EVERY arm. This is a property of the",
        "  stand-in, not evidence about C2/C3 on a real base model; the",
        "  quadrant-separation and accumulation contrasts are exactly what the",
        "  real-model grid (W2) must answer, and the paper commits to publishing",
        "  the quadrant wherever the points land (plan R1). The twin experiment",
        "  (Stage D) does NOT share this limitation: its estimator averages the",
        "  sampling noise out by design, which is why the C6 contrast is visible",
        "  already on the stand-in.",
        f"- Topic-permutation shift of stylometric C (max over mechanism runs): {c_out['topic_shift_max']:.2e} (voice, not content).",
        f"- Between-agent distinctiveness (mechanism, median): {c_out['distinctiveness_median']:.3f}; bland twins: {c_out['bland_distinctiveness']:.3f}.",
        f"- Selection-layer overhead: {c_out['overhead']['selection_us_per_turn']} µs/turn vs generation {c_out['overhead']['generation_us_per_turn']} µs/turn.",
        "",
        "## Stage D — twin divergence: measured vs the frozen prediction (C6)",
        "",
        "| feature | predicted | measured | criterion | pass |",
        "|---|---|---|---|---|",
        f"| monotone_fraction | {pred.monotone_fraction:.3f} | {meas.monotone_fraction:.3f} | ≥ 0.80 | {checks['monotone']} |",
        f"| curvature_class | {pred.curvature_class} | {meas.curvature_class} | equal | {checks['curvature_class']} |",
        f"| half_full_ratio | {pred.half_full_ratio:.3f} | {meas.half_full_ratio:.3f} | ± 0.20 | {checks['half_full_ratio']} |",
        f"| floor_separation | {pred.floor_separation:.2f} | {meas.floor_separation:.2f} | ≥ 1.5 | {checks['floor_separation']} |",
        "",
        f"**Model/measurement agreement (synthetic validation): {'YES' if checks['overall'] else 'NO'}**",
        "",
        f"- Affine figure overlay: scale = {d_out['affine']['scale']:.4f} (> 0 required), offset = {d_out['affine']['offset']:.4f}, "
        f"fit on {N_PILOT_PAIRS} pilot pairs, applied once to the confirmatory pairs"
        + (" — **MISCALIBRATED (scale ≤ 0), identity overlay used and reported**" if d_out["affine"]["miscalibrated"] else "") + ".",
        "- The confirmatory shape features are computed on raw curves; the affine map is figure-only (plan §2ii).",
        "",
        "## Files",
        "",
        "`model_predictions.csv` `predicted_shape.json` `FROZEN_model_predictions.sha256` "
        "`matching.json` `quadrant.csv` `axes.csv` `accumulation.csv` `overhead.csv` "
        "`divergence.csv` `fig1_quadrant.png` `fig2_accumulation.png` `fig3_divergence.png` `run_meta.json`",
        "",
    ]
    (RESULTS / "RESULTS.md").write_text("\n".join(lines))


def main() -> None:
    RESULTS.mkdir(exist_ok=True)
    bm = SyntheticBaseModel()
    a_out, a_meta = stage_a()
    b_out = stage_b(bm)
    c_out = stage_c(bm, b_out["matched_temperature"])
    d_out = stage_d(bm, a_out)
    stage_e(a_out, b_out, c_out, d_out)
    (RESULTS / "run_meta.json").write_text(
        json.dumps(
            {
                "master_seed": MASTER_SEED,
                "calibration_seed": CAL_SEED,
                "confirmatory_seed": CONF_SEED,
                "n_conversations_per_arm": N_CONV,
                "n_turns": N_TURNS,
                "n_twin_pairs_per_mode": N_TWIN_PAIRS,
                "twin_turns": TWIN_TURNS,
                "statespace": a_meta,
                "base_model": "SyntheticBaseModel (pipeline validation only)",
                "python": platform.python_version(),
                "platform": platform.platform(),
            },
            indent=2,
        )
    )
    print("reproduce: OK — results/ regenerated. Agreement:",
          "YES" if d_out["checks"]["overall"] else "NO")


if __name__ == "__main__":
    main()


==> anc/prototype/scripts/reproduce_real.py <==
"""W2: the real-base-model PILOT grid. Writes results_real/, never results/.

Stages (order is load-bearing):
  R0  verify the FROZEN model prediction hash (evidential order: the C6 band
      predates every generation run, synthetic or real), configure real
      topic lexicons, load the pinned model.
  R1  CALIBRATION split: mechanism conversations -> freeze theta_N/theta_C by
      the pre-registered rule (floor-to-0.05 of the calibration 25th
      percentile) into results_real/THRESHOLDS_FROZEN.json (verified, never
      recomputed, on re-runs); novelty matching by bisection.
  R2  CONFIRMATORY split: six core arms + sampling grid -> quadrant_real.csv,
      accumulation_real.csv; joint manipulation check evaluated against the
      frozen thresholds with conversation-level bootstrap contrasts.
  R3  twins at pilot scale -> divergence_real.csv; shape features evaluated
      on the frozen band's matching horizon prefix (documented convention).
  R4  capability probes (pilot: accuracies with Wilson intervals; the
      pre-registered equivalence margins are NOT assessable at this n and
      the report says so).
  R5  figures + RESULTS_REAL.md + run_meta_real.json.

PILOT framing: sizes here are the pilot constants frozen in PROTOCOL.md;
the full pre-registered grid (seed counts with power rationale) remains
future work and nothing here claims otherwise.
"""

from __future__ import annotations

import csv
import hashlib
import importlib.metadata
import json
import platform
import sys
import time
from dataclasses import replace
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from entropyllm.arms import (  # noqa: E402
    ArmConfig,
    CONSISTENCY_ONLY,
    LOW_VARIANCE,
    MECHANISM,
    MEMORY_RESET,
    NOVELTY_ONLY,
    RANDOMNESS_MATCHED,
)
from entropyllm.capability import run_probes  # noqa: E402
from entropyllm.pipeline import run_arm, run_conversation  # noqa: E402
from entropyllm.realmodel import (  # noqa: E402
    GRID_MODEL_NAME,
    GRID_MODEL_REVISION,
    PILOT_MODEL_NAME,
    PILOT_MODEL_REVISION,
    RealBaseModel,
    configure_real_topics,
)
from entropyllm.selection import match_temperature  # noqa: E402
from entropyllm.shape import (  # noqa: E402
    ShapeFeatures,
    agreement,
    compute_features,
    curvature_class,
    half_full_ratio,
    monotone_fraction,
)
from entropyllm.state import IdentityState  # noqa: E402
from entropyllm.twins import run_twin_pair  # noqa: E402
from scripts.plot import fig_accumulation, fig_divergence, fig_quadrant  # noqa: E402

RESULTS = ROOT / "results"

SMOKE = "--smoke" in sys.argv
POWERED = "--powered" in sys.argv
FINAL = "--final" in sys.argv
if POWERED and FINAL:
    raise SystemExit("--powered and --final are mutually exclusive")
SIZED = POWERED or FINAL  # both stages carry the pre-registered inference sizes
MODEL_OVERRIDE = None
for i, a in enumerate(sys.argv):
    if a == "--model" and i + 1 < len(sys.argv):
        MODEL_OVERRIDE = sys.argv[i + 1]

OUT = ROOT / ("results_final" if FINAL else ("results_powered" if POWERED else "results_real"))

REAL_MASTER = 20260716 if FINAL else (20260714 if POWERED else 20260712)
CAL_SEED = REAL_MASTER + 1_000_000
CONF_SEED = REAL_MASTER + 2_000_000

# Pilot constants (PROTOCOL.md real-model pilot section); POWERED constants are
# the frozen powered-grid section (n=24/arm gives 80% power for C-contrasts
# >= 0.024 at the pilot's conversation-level SD of 0.030; capability n=150/arm
# makes the +/-0.10 TOST margin assessable).
N_TURNS = 4 if SMOKE else 12
WINDOW = 2 if SMOKE else 6
N_CAND = 2 if SMOKE else 4
CAL_CONV = 1 if SMOKE else (6 if SIZED else 4)
CONF_CONV = 1 if SMOKE else (56 if FINAL else (24 if POWERED else 6))
GRID = [(0.9, 0.9)] if SMOKE else [(0.4, 0.9), (0.9, 0.9), (1.5, 0.9), (0.9, 0.7)]
GRID_CONV = 1 if SMOKE else (8 if SIZED else 3)
MATCH_CONV = 1 if SMOKE else (3 if SIZED else 2)
MATCH_TOL = 0.05 if SMOKE else 0.03
# per mode; FINAL sizes from results_final_design/design.json (simulation-based)
TWIN_PAIRS = 1 if SMOKE else (18 if FINAL else (8 if POWERED else 4))
TWIN_PILOT_PAIRS = 2 if SIZED else 1
TWIN_TURNS = 6 if SMOKE else 24
TWIN_CHECKPOINTS = (0, 3, 6) if SMOKE else (0, 8, 16, 24)
TWIN_PROBES = 1 if SMOKE else 3
PROBE_BATCH = 2 if SMOKE else 12
CAP_SEEDS = [REAL_MASTER + 77] if SMOKE else [REAL_MASTER + 77 + i for i in range(15 if SIZED else 2)]
CAP_TOST_MARGIN = 0.10  # pre-registered equivalence margin on probe accuracy


def log(msg: str) -> None:
    print(f"[{time.strftime('%H:%M:%S')}] {msg}", flush=True)


def write_csv(path: Path, rows: list[dict]) -> None:
    with path.open("w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(rows)


def band_pct(vals) -> str:
    v = np.array(list(vals), dtype=float)
    return f"{np.median(v):.3f} [{np.quantile(v, 0.025):.3f}, {np.quantile(v, 0.975):.3f}]"


def pilot_arm(arm: ArmConfig) -> ArmConfig:
    return replace(arm, n_candidates=N_CAND) if arm.use_selection else arm


def perm_p_greater(a, b, rng: np.random.Generator, n: int = 10_000) -> float:
    """One-sided permutation p-value for median(a) > median(b), seeded."""
    a, b = np.array(a, dtype=float), np.array(b, dtype=float)
    obs = np.median(a) - np.median(b)
    pooled = np.concatenate([a, b])
    k = len(a)
    hits = 0
    for _ in range(n):
        rng.shuffle(pooled)
        if np.median(pooled[:k]) - np.median(pooled[k:]) >= obs:
            hits += 1
    return (1 + hits) / (n + 1)


def holm(pvals: dict[str, float]) -> dict[str, float]:
    items = sorted(pvals.items(), key=lambda kv: kv[1])
    m = len(items)
    adj, running = {}, 0.0
    for rank, (k, p) in enumerate(items):
        running = max(running, min(1.0, p * (m - rank)))
        adj[k] = running
    return adj


def tost_two_proportions(h1: int, n1: int, h2: int, n2: int, margin: float) -> float:
    """TOST p-value for |p1 - p2| < margin (normal approximation)."""
    from math import erf, sqrt

    p1, p2 = h1 / n1, h2 / n2
    se = sqrt(p1 * (1 - p1) / n1 + p2 * (1 - p2) / n2) or 1e-9
    z_lower = ((p1 - p2) + margin) / se   # H0: diff <= -margin
    z_upper = (margin - (p1 - p2)) / se   # H0: diff >= +margin
    phi = lambda z: 0.5 * (1 + erf(z / sqrt(2)))
    return max(1 - phi(z_lower), 1 - phi(z_upper))


# ------------------------------------------------------------------- R0

def stage_r0() -> RealBaseModel:
    frozen = (RESULTS / "FROZEN_model_predictions.sha256").read_text().split()[0]
    current = hashlib.sha256((RESULTS / "model_predictions.csv").read_bytes()).hexdigest()
    if frozen != current:
        raise RuntimeError("frozen model prediction hash mismatch — aborting real run")
    log(f"R0 frozen prediction verified ({frozen[:8]}...)")
    configure_real_topics()
    default_model = GRID_MODEL_NAME if SIZED else PILOT_MODEL_NAME
    default_revision = GRID_MODEL_REVISION if SIZED else PILOT_MODEL_REVISION
    bm = RealBaseModel(
        model_name=MODEL_OVERRIDE or default_model,
        revision=None if MODEL_OVERRIDE else default_revision,
    )
    bm._ensure()
    log(f"R0 model loaded: {bm.model_name} revision={bm.revision or 'unconstrained'} (powered={POWERED})")
    return bm


# ------------------------------------------------------------------- R1

def stage_r1(bm: RealBaseModel) -> dict:
    tpath = OUT / "THRESHOLDS_FROZEN.json"
    log("R1 calibration: mechanism arm")
    cal = run_arm(pilot_arm(MECHANISM), bm, CAL_CONV, CAL_SEED, n_turns=N_TURNS)
    n_vals = [r.summary(WINDOW)["N_lex"] for r in cal]
    nsem_vals = [r.summary(WINDOW)["N_sem"] for r in cal]
    c_vals = [r.summary(WINDOW)["C_sty"] for r in cal]

    def floor05(x: float) -> float:
        return float(np.floor(x * 20) / 20)

    # Pilot revision 2: each novelty VARIANT gets its own threshold from its
    # own calibration distribution — applying the lexical theta to the
    # semantic variant (whose scale under recurring-intent scripts is near
    # zero by design) was a pilot-1 mis-specification, documented in PROTOCOL.
    computed = {
        "theta_N": floor05(float(np.quantile(n_vals, 0.25))),
        "theta_Nsem": floor05(float(np.quantile(nsem_vals, 0.25))),
        "theta_C": floor05(float(np.quantile(c_vals, 0.25))),
        "rule": "floor-to-0.05 of the calibration 25th percentile, per axis and per novelty variant (pre-registered)",
        "calibration_N": n_vals,
        "calibration_Nsem": nsem_vals,
        "calibration_C": c_vals,
    }
    if tpath.exists():
        frozen = json.loads(tpath.read_text())
        log(f"R1 thresholds already frozen: theta_N={frozen['theta_N']} theta_C={frozen['theta_C']} (kept)")
        thresholds = frozen
    else:
        tpath.write_text(json.dumps(computed, indent=2))
        thresholds = computed
        log(f"R1 thresholds FROZEN: theta_N={computed['theta_N']} theta_C={computed['theta_C']}")

    target = float(np.median(n_vals))

    def measure(temp: float) -> float:
        arm = replace(RANDOMNESS_MATCHED, temperature=temp)
        runs = run_arm(arm, bm, MATCH_CONV, CAL_SEED + 500, n_turns=N_TURNS)
        v = float(np.median([r.summary(WINDOW)["N_lex"] for r in runs]))
        log(f"R1 matching probe T={temp:.3f} -> N_lex={v:.3f}")
        return v

    temp, achieved = match_temperature(target, measure, lo=0.2, hi=1.8, tol=MATCH_TOL, max_iter=4)
    matching = {"target_N_lex": target, "matched_temperature": temp, "achieved_N_lex": achieved, "tolerance": MATCH_TOL}
    (OUT / "matching_real.json").write_text(json.dumps(matching, indent=2))
    log(f"R1 matched temperature {temp:.3f} (achieved {achieved:.3f}, target {target:.3f})")
    return {"thresholds": thresholds, "matching": matching}


# ------------------------------------------------------------------- R2

def stage_r2(bm: RealBaseModel, matched_temp: float, thresholds: dict) -> dict:
    arms = [
        pilot_arm(MECHANISM),
        LOW_VARIANCE,
        replace(RANDOMNESS_MATCHED, temperature=matched_temp),
        pilot_arm(MEMORY_RESET),
        pilot_arm(NOVELTY_ONLY),
        pilot_arm(CONSISTENCY_ONLY),
    ]
    rows, by_arm = [], {}
    for arm in arms:
        log(f"R2 confirmatory arm: {arm.name}")
        runs = run_arm(arm, bm, CONF_CONV, CONF_SEED, n_turns=N_TURNS)
        by_arm[arm.name] = runs
        for i, r in enumerate(runs):
            rows.append({"arm": arm.name, "conversation": i, **{k: f"{v:.4f}" for k, v in r.summary(WINDOW).items()}})
    write_csv(OUT / "quadrant_real.csv", rows)

    grid_rows = []
    for t, p in GRID:
        arm = ArmConfig(f"grid_T{t}_p{p}", use_selection=False, temperature=t, top_p=p, stream_on=False)
        log(f"R2 grid point T={t} p={p}")
        runs = run_arm(arm, bm, GRID_CONV, CONF_SEED + 7000, n_turns=N_TURNS)
        grid_rows.append({
            "arm": arm.name, "temperature": t, "top_p": p,
            "N_lex": f"{np.median([r.summary(WINDOW)['N_lex'] for r in runs]):.4f}",
            "C_sty": f"{np.median([r.summary(WINDOW)['C_sty'] for r in runs]):.4f}",
        })
    write_csv(OUT / "axes_real.csv", grid_rows)

    acc_rows, acc_series = [], {}
    for name in ("mechanism", "memory_reset", "randomness_matched"):
        per_turn = np.median(np.array([r.c_sty for r in by_arm[name]]), axis=0)
        acc_series[name] = per_turn
        for t, v in enumerate(per_turn):
            acc_rows.append({"arm": name, "t": t + 1, "C_sty_median": f"{v:.4f}"})
    write_csv(OUT / "accumulation_real.csv", acc_rows)

    # Joint manipulation check vs frozen thresholds + bootstrap contrasts.
    rng = np.random.default_rng(REAL_MASTER + 9)
    mech = by_arm["mechanism"]
    mech_summ = [r.summary(WINDOW) for r in mech]

    def boot_diff(a_vals, b_vals, n=2000):
        a, b = np.array(a_vals), np.array(b_vals)
        diffs = [np.median(rng.choice(a, len(a))) - np.median(rng.choice(b, len(b))) for _ in range(n)]
        return float(np.median(a) - np.median(b)), float(np.quantile(diffs, 0.025)), float(np.quantile(diffs, 0.975))

    def vals(name, key):
        return [r.summary(WINDOW)[key] for r in by_arm[name]]

    contrast_data = {
        "N_vs_low_variance": (vals("mechanism", "N_lex"), vals("low_variance", "N_lex")),
        "C_vs_randomness_matched": (vals("mechanism", "C_sty"), vals("randomness_matched", "C_sty")),
        "C_vs_novelty_only": (vals("mechanism", "C_sty"), vals("novelty_only", "C_sty")),
        "N_vs_consistency_only": (vals("mechanism", "N_lex"), vals("consistency_only", "N_lex")),
    }
    contrasts = {k: boot_diff(a, b) for k, (a, b) in contrast_data.items()}
    # Pre-registered inference (powered grid): one-sided permutation tests in
    # the stated directions, Holm-corrected across the four contrasts.
    perm_rng = np.random.default_rng(REAL_MASTER + 11)
    pvals = {k: perm_p_greater(a, b, perm_rng) for k, (a, b) in contrast_data.items()}
    pvals_holm = holm(pvals)
    mech_N = float(np.median([s["N_lex"] for s in mech_summ]))
    mech_Nsem = float(np.median([s["N_sem"] for s in mech_summ]))
    mech_C = float(np.median([s["C_sty"] for s in mech_summ]))
    thresholds_met = {
        "N_lex >= theta_N": mech_N >= thresholds["theta_N"],
        "N_sem >= theta_Nsem": mech_Nsem >= thresholds["theta_Nsem"],
        "C_sty >= theta_C": mech_C >= thresholds["theta_C"],
    }
    envelope_escape = all(
        not (float(g["N_lex"]) >= mech_N and float(g["C_sty"]) >= mech_C) for g in grid_rows
    )
    contrasts_pass = {k: bool(pvals_holm[k] < 0.05) for k in pvals_holm}
    check = {
        "thresholds_met": thresholds_met,
        "contrasts_median_and_CI": contrasts,
        "contrast_p_holm": pvals_holm,
        "contrasts_pass_holm05": contrasts_pass,
        "outside_sampling_envelope": envelope_escape,
        "joint_check_pass": bool(all(thresholds_met.values()) and all(contrasts_pass.values()) and envelope_escape),
        "note": (
            f"final grid: run-time unrestricted permutation tests, Holm-corrected, n={CONF_CONV} conversations/arm; "
            "the FROZEN primary inference (paired sign-flip scheme, equivalence rules) is scripts/finalgrid_analysis.py"
            if FINAL else
            "powered grid: one-sided permutation tests, Holm-corrected, n=24 conversations/arm"
            if POWERED else
            "pilot scale: contrasts are bootstrap medians with 95% CIs over few conversations; the powered grid carries the pre-registered inference"
        ),
    }
    (OUT / "joint_check_real.json").write_text(json.dumps(check, indent=2))
    log(f"R2 joint check: thresholds {thresholds_met}, envelope escape {envelope_escape}")
    return {"by_arm": by_arm, "grid_rows": grid_rows, "acc_series": acc_series, "check": check, "mech_point": (mech_C, mech_N)}


# ------------------------------------------------------------------- R3

def stage_r3(bm: RealBaseModel) -> dict:
    rows = []
    for mode in ("different_history", "same_history"):
        for i in range(TWIN_PAIRS):
            log(f"R3 twins {mode} pair {i + 1}/{TWIN_PAIRS}")
            rows.extend(
                run_twin_pair(
                    mode, REAL_MASTER * 100 + i, bm,
                    n_turns=TWIN_TURNS, checkpoints=TWIN_CHECKPOINTS,
                    arm=pilot_arm(MECHANISM), n_probes=TWIN_PROBES, probe_batch=PROBE_BATCH,
                )
            )
    write_csv(OUT / "divergence_real.csv", [{**r, "d_sty": f"{r['d_sty']:.5f}", "d_sem": f"{r['d_sem']:.5f}"} for r in rows])

    # Frozen-band prefix at the pilot checkpoints (no refitting: rows are read
    # straight from the frozen file).
    band = {}
    with (RESULTS / "model_predictions.csv").open() as fh:
        for r in csv.DictReader(fh):
            band.setdefault(r["mode"], {})[int(r["t"])] = (float(r["q05"]), float(r["q50"]), float(r["q95"]))
    cps = np.array(TWIN_CHECKPOINTS)
    pred_diff_md = np.array([band["different_history"][t][1] for t in cps])
    pred_same_md = np.array([band["same_history"][t][1] for t in cps])
    predicted = ShapeFeatures(
        monotone_fraction=monotone_fraction(pred_diff_md),
        half_full_ratio=half_full_ratio(pred_diff_md),
        curvature_class=curvature_class(pred_diff_md),
        floor_separation=float(pred_diff_md[-1] / pred_same_md[-1]) if pred_same_md[-1] > 0 else float("inf"),
    )

    pilots = {REAL_MASTER * 100 + i for i in range(TWIN_PILOT_PAIRS)}

    def curves(mode: str, confirmatory_only: bool) -> np.ndarray:
        ids = sorted({r["pair"] for r in rows if r["mode"] == mode})
        if confirmatory_only and len(ids) > TWIN_PILOT_PAIRS:
            ids = [p for p in ids if p not in pilots]
        return np.array([[next(r["d_sty"] for r in rows if r["mode"] == mode and r["pair"] == p and r["t"] == t) for t in cps] for p in ids])

    diff_conf, same_conf = curves("different_history", True), curves("same_history", True)
    diff_pilot = curves("different_history", False)[:TWIN_PILOT_PAIRS]
    measured = compute_features(np.median(diff_conf, axis=0), diff_conf[:, -1], same_conf[:, -1])
    checks = agreement(predicted, measured)

    pilot_md = np.median(diff_pilot, axis=0)
    A = np.vstack([pred_diff_md, np.ones_like(pred_diff_md)]).T
    scale, offset = np.linalg.lstsq(A, pilot_md, rcond=None)[0]
    miscal = bool(scale <= 0)
    if miscal:
        scale, offset = 1.0, 0.0

    log(f"R3 measured features: {measured.to_dict()} | agreement {checks['overall']}")
    return {
        "cps": cps, "pred_diff_md": pred_diff_md, "pred_same_md": pred_same_md,
        "pred_q05": np.array([band["different_history"][t][0] for t in cps]),
        "pred_q95": np.array([band["different_history"][t][2] for t in cps]),
        "diff_conf": diff_conf, "same_conf": same_conf,
        "predicted": predicted, "measured": measured, "checks": checks,
        "affine": {"scale": float(scale), "offset": float(offset), "miscalibrated": miscal},
    }


# ------------------------------------------------------------------- R4

def stage_r4(bm: RealBaseModel, matched_temp: float) -> list[dict]:
    log("R4 capability probes")
    state = IdentityState(osc_seed=REAL_MASTER + 5, noise_seed=REAL_MASTER + 6)
    run_conversation(pilot_arm(MECHANISM), bm, n_turns=N_TURNS, gen_seed=REAL_MASTER + 50,
                     stream_seed=REAL_MASTER + 51, script_seed=REAL_MASTER + 52,
                     noise_seed=REAL_MASTER + 53, osc_seed=REAL_MASTER + 54, state=state)
    conditioning = state.h
    out = []
    cap_arms = [pilot_arm(MECHANISM), LOW_VARIANCE, replace(RANDOMNESS_MATCHED, temperature=matched_temp)]
    if FINAL:
        cap_arms.append(pilot_arm(MEMORY_RESET))  # the handoff pair, in-protocol this time
    item_rows: list[dict] = []
    for arm in cap_arms:
        res = run_probes(bm, arm, conditioning, CAP_SEEDS, item_rows=item_rows if FINAL else None)
        log(f"R4 {arm.name}: {res['accuracy']:.2f} [{res['wilson_lo']:.2f}, {res['wilson_hi']:.2f}] (n={res['n']})")
        out.append(res)
    if FINAL and item_rows:
        write_csv(OUT / "capability_items.csv", item_rows)
        log(f"R4 wrote capability_items.csv ({len(item_rows)} item-level outcomes)")
    if SIZED:
        mech = out[0]
        mech["tost_p_vs_mechanism"] = ""
        for other in out[1:]:
            p = tost_two_proportions(mech["hits"], mech["n"], other["hits"], other["n"], CAP_TOST_MARGIN)
            other["tost_p_vs_mechanism"] = p
            log(f"R4 TOST |mechanism - {other['arm']}| < {CAP_TOST_MARGIN}: p = {p:.4f}")
    write_csv(OUT / "capability_real.csv", [{k: (f"{v:.4f}" if isinstance(v, float) else v) for k, v in r.items()} for r in out])
    return out


# ------------------------------------------------------------------- R5

def stage_r5(r1, r2, r3, r4, model_name: str, model_revision: str | None) -> None:
    arm_points = {
        name: (
            float(np.median([r.summary(WINDOW)["C_sty"] for r in runs])),
            float(np.median([r.summary(WINDOW)["N_lex"] for r in runs])),
        )
        for name, runs in r2["by_arm"].items()
    }
    grid_points = [(float(g["C_sty"]), float(g["N_lex"])) for g in r2["grid_rows"]]
    kind_short = "final grid" if FINAL else ("powered grid" if POWERED else "real-model pilot")
    fig_quadrant(OUT / "fig1_quadrant_real.png", arm_points, grid_points,
                 title=f"The quadrant ({kind_short})")
    fig_accumulation(OUT / "fig2_accumulation_real.png", r2["acc_series"],
                     title=f"Accumulation: consistency vs horizon ({kind_short})")
    sc, off = r3["affine"]["scale"], r3["affine"]["offset"]
    fig_divergence(
        OUT / "fig3_divergence_real.png",
        r3["cps"],
        sc * r3["pred_q05"] + off, sc * r3["pred_diff_md"] + off, sc * r3["pred_q95"] + off,
        sc * r3["pred_same_md"] + off,
        r3["cps"],
        np.median(r3["diff_conf"], axis=0),
        np.quantile(r3["diff_conf"], 0.025, axis=0),
        np.quantile(r3["diff_conf"], 0.975, axis=0),
        np.median(r3["same_conf"], axis=0),
        title=f"C6: band vs measured divergence ({kind_short})",
    )

    th, match, check = r1["thresholds"], r1["matching"], r2["check"]
    pred, meas, ck = r3["predicted"], r3["measured"], r3["checks"]
    mech = r2["by_arm"]["mechanism"]
    kind = "FINAL-GRID" if FINAL else ("POWERED-GRID" if POWERED else "PILOT")
    evidence = (
        [
            "> **Evidence class.** FINAL-GRID measurements on a real open-weight base",
            "> model, at the simulation-based sizes frozen in PROTOCOL.md and",
            "> results_final_design/design.json BEFORE this run. Thresholds were",
            "> frozen from the calibration split BEFORE the confirmatory stage ran;",
            "> the C6 band comparison uses the hash-frozen prediction evaluated on",
            "> the matching horizon prefix, nothing refit. The frozen primary",
            "> inference is scripts/finalgrid_analysis.py (paired sign-flip scheme,",
            "> equivalence rules, twin mean-difference test).",
        ]
        if FINAL else
        [
            "> **Evidence class.** " + ("POWERED-GRID" if POWERED else "PILOT") + "-scale measurements on a real open-weight base",
            "> model. Stage constants are frozen in PROTOCOL.md. Thresholds were",
            "> frozen from the calibration split BEFORE the confirmatory stage ran;",
            "> the C6 band comparison uses the hash-frozen prediction evaluated on",
            "> the matching horizon prefix, nothing refit.",
        ]
    )
    lines = [
        f"# Real-base-model {kind} results (generated by scripts/reproduce_real.py)",
        "",
        f"Model: `{model_name}` · master seed `{REAL_MASTER}` · {CONF_CONV} conversations/arm x {N_TURNS} turns (final window {WINDOW}) · twins {TWIN_PAIRS}/mode x {TWIN_TURNS} turns ({TWIN_PAIRS - TWIN_PILOT_PAIRS} confirmatory) · smoke={SMOKE} · powered={POWERED} · final={FINAL}",
        "",
        *evidence,
        "",
        "## R1 — frozen thresholds + matching (calibration split)",
        "",
        f"- theta_N = {th['theta_N']}, theta_Nsem = {th['theta_Nsem']}, theta_C = {th['theta_C']} ({th['rule']})",
        f"- matched pure-sampling temperature = {match['matched_temperature']:.3f} (target N_lex {match['target_N_lex']:.3f}, achieved {match['achieved_N_lex']:.3f}, tol {match['tolerance']})",
        "",
        "## R2 — confirmatory arms",
        "",
        "| arm | N_lex | N_sem | C_sty | C_sem |",
        "|---|---|---|---|---|",
    ]
    for name, runs in r2["by_arm"].items():
        s = {k: band_pct([r.summary(WINDOW)[k] for r in runs]) for k in ("N_lex", "N_sem", "C_sty", "C_sem")}
        lines.append(f"| {name} | {s['N_lex']} | {s['N_sem']} | {s['C_sty']} | {s['C_sem']} |")
    lines += [
        "",
        f"- Mechanism (C_sty, N_lex) = ({r2['mech_point'][0]:.3f}, {r2['mech_point'][1]:.3f}).",
        f"- Joint check vs frozen thresholds: {json.dumps(check['thresholds_met'])}.",
        f"- Outside tested sampling envelope: {check['outside_sampling_envelope']}.",
        "- Contrasts (median diff [95% bootstrap CI]; one-sided permutation p, Holm-corrected):",
    ]
    for k, (d, lo, hi) in check["contrasts_median_and_CI"].items():
        lines.append(f"  - {k}: {d:+.3f} [{lo:+.3f}, {hi:+.3f}], p_holm = {check['contrast_p_holm'][k]:.4f} ({'pass' if check['contrasts_pass_holm05'][k] else 'fail'})")
    lines += [
        f"- **Joint manipulation check (all conjuncts): {'PASS' if check['joint_check_pass'] else 'FAIL'}**",
        f"- {check['note']}.",
        "",
        f"## R3 — twins vs the frozen band ({'matching' if SIZED else 'pilot'} horizon prefix)",
        "",
        "| feature | predicted (frozen band prefix) | measured | criterion | pass |",
        "|---|---|---|---|---|",
        f"| monotone_fraction | {pred.monotone_fraction:.3f} | {meas.monotone_fraction:.3f} | >= 0.80 | {ck['monotone']} |",
        f"| curvature_class | {pred.curvature_class} | {meas.curvature_class} | equal | {ck['curvature_class']} |",
        f"| half_full_ratio | {pred.half_full_ratio:.3f} | {meas.half_full_ratio:.3f} | +/- 0.20 | {ck['half_full_ratio']} |",
        f"| floor_separation | {pred.floor_separation:.2f} | {meas.floor_separation:.2f} | >= 1.5 | {ck['floor_separation']} |",
        "",
        f"**Model/measurement point-criteria agreement ({kind_short}): {'YES' if ck['overall'] else 'NO'}**"
        + (" — interval verdicts live in finalgrid_analysis.py output" if FINAL else ""),
        "",
        f"- Confirmatory pairs per mode: {max(1, TWIN_PAIRS - TWIN_PILOT_PAIRS)}; affine overlay scale {r3['affine']['scale']:.4f}, offset {r3['affine']['offset']:.4f}"
        + (" — MISCALIBRATED (scale <= 0), identity overlay used and reported" if r3["affine"]["miscalibrated"] else "") + ".",
        "- Caveat: the table's shape features are point criteria on median curves; per-pair values in divergence_real.csv.",
        "",
        f"## R4 — capability probes ({kind_short})",
        "",
        "| arm | accuracy | Wilson 95% | n |",
        "|---|---|---|---|",
    ]
    for r in r4:
        lines.append(f"| {r['arm']} | {r['accuracy']:.2f} | [{r['wilson_lo']:.2f}, {r['wilson_hi']:.2f}] | {r['n']} |")
    if SIZED:
        lines += [""]
        for r in r4:
            if isinstance(r.get("tost_p_vs_mechanism"), float):
                verdict = "equivalent" if r["tost_p_vs_mechanism"] < 0.05 else "equivalence NOT established"
                lines.append(f"- TOST |mechanism − {r['arm']}| < ±{CAP_TOST_MARGIN}: p = {r['tost_p_vs_mechanism']:.4f} → {verdict}.")
        lines += [""]
    else:
        lines += [
            "",
            "- The pre-registered equivalence margins are NOT assessable at this n;",
            "  accuracies with intervals are reported instead, and the equivalence",
            "  test is deferred to the powered grid (stated, not glossed).",
            "",
        ]
    lines += [
        f"- Selection-layer overhead (mechanism): {band_pct([r.selection_us_per_turn for r in mech])} us/turn vs generation {band_pct([r.generation_us_per_turn for r in mech])} us/turn.",
        "",
    ]
    (OUT / "RESULTS_REAL.md").write_text("\n".join(lines))

    (OUT / "run_meta_real.json").write_text(json.dumps({
        "model": model_name,
        "model_revision": model_revision,
        "software": {
            name: importlib.metadata.version(name)
            for name in ("numpy", "matplotlib", "mlx", "mlx-lm", "transformers", "huggingface-hub")
        },
        "powered": POWERED,
        "master_seed": REAL_MASTER,
        "calibration_seed": CAL_SEED,
        "confirmatory_seed": CONF_SEED,
        "n_turns": N_TURNS, "final_window": WINDOW, "n_candidates": N_CAND,
        "cal_conversations": CAL_CONV, "conf_conversations": CONF_CONV,
        "grid": GRID, "grid_conversations": GRID_CONV,
        "twin_pairs_per_mode": TWIN_PAIRS, "twin_pilot_pairs": TWIN_PILOT_PAIRS,
        "twin_turns": TWIN_TURNS,
        "twin_checkpoints": list(TWIN_CHECKPOINTS), "twin_probes": TWIN_PROBES,
        "probe_batch": PROBE_BATCH, "capability_seeds": len(CAP_SEEDS),
        "tost_margin": CAP_TOST_MARGIN, "smoke": SMOKE,
        "python": platform.python_version(), "platform": platform.platform(),
    }, indent=2))
    log("R5 wrote RESULTS_REAL.md + figures + run_meta_real.json")


def main() -> None:
    OUT.mkdir(exist_ok=True)
    t0 = time.time()
    bm = stage_r0()
    r1 = stage_r1(bm)
    r2 = stage_r2(bm, r1["matching"]["matched_temperature"], r1["thresholds"])
    r3 = stage_r3(bm)
    r4 = stage_r4(bm, r1["matching"]["matched_temperature"])
    stage_r5(r1, r2, r3, r4, bm.model_name, bm.revision)
    log(f"DONE in {(time.time() - t0) / 60:.1f} min — twin agreement {'YES' if r3['checks']['overall'] else 'NO'}, joint check {'PASS' if r2['check']['joint_check_pass'] else 'FAIL'}")


if __name__ == "__main__":
    main()


==> anc/prototype/tests/test_metrics.py <==
"""Metric reference values and the plan's axis-validity controls."""

import numpy as np

from entropyllm.features import TOPIC_WORDS
from entropyllm.metrics import (
    consistency_semantic,
    consistency_stylometric,
    distinctiveness,
    novelty_lexical,
    novelty_semantic,
    permute_topics,
    topic_permutation_shift,
)

W = TOPIC_WORDS  # W[t][i] = content word i of topic t


def _sentence(topic: int, idxs: list[int], suffix: str = "") -> str:
    return "the " + " and the ".join(W[topic][i] for i in idxs) + f" is quite {suffix}".rstrip() + "."


def test_novelty_exact_repetition_is_zero():
    text = _sentence(0, [0, 1, 2, 3])
    assert novelty_lexical([text], text) == 0.0


def test_novelty_disjoint_is_one():
    a = _sentence(0, [0, 1, 2, 3])
    b = "we vibu1 rather too on kare1 lo da vi."  # no shared 3-gram
    assert novelty_lexical([a], b) == 1.0


def test_novelty_empty_history_is_one():
    assert novelty_lexical([], _sentence(1, [0, 1, 2])) == 1.0


def test_novelty_semantic_same_topic_low_new_topic_high():
    a = _sentence(2, [0, 1, 2, 3])
    same = _sentence(2, [4, 5, 6, 7])
    other = _sentence(5, [0, 1, 2, 3])
    assert novelty_semantic([a], same) < 0.2
    assert novelty_semantic([a], other) > 0.8


def test_consistency_constant_style_high():
    history = [_sentence(t % 6, [t, t + 1, t + 2, t + 3]) for t in range(8)]
    text = _sentence(3, [10, 11, 12, 13])
    assert consistency_stylometric(history, text) > 0.85


def test_consistency_style_flip_drops():
    history = [_sentence(t % 6, [t, t + 1, t + 2, t + 3]) for t in range(8)]
    steady = consistency_stylometric(history, _sentence(3, [10, 11, 12, 13]))
    # Style flip: no function words at all, long telegraphic content string.
    flipped = " ".join(W[3][i] for i in range(20)) + "."
    assert consistency_stylometric(history, flipped) < steady - 0.1


def test_topic_permutation_invariance_of_stylometric_C():
    # The plan's metric-validation control: stylometric C must survive topic
    # permutation (it measures voice, not content).
    history = [_sentence(t % 6, [t, t + 1, t + 2, t + 3]) for t in range(8)]
    text = _sentence(2, [8, 9, 10, 11])
    assert topic_permutation_shift(history, text, seed=1) < 1e-9


def test_topic_permutation_moves_semantic_C():
    # Sanity: the SEMANTIC variant is content-coupled (that is why it is
    # secondary), so permutation does change its inputs.
    history = [_sentence(2, [t, t + 1, t + 2]) for t in range(6)]
    text = _sentence(2, [8, 9, 10])
    perm = [1, 2, 3, 4, 5, 0]
    c0 = consistency_semantic(history, text)
    c1 = consistency_semantic(history, permute_topics(text, perm))
    assert abs(c0 - c1) > 0.3


def test_distinctiveness_separates_voices_and_bland_fails():
    # Two distinct voices: heavy function-word style vs telegraphic style.
    voice_a = ["the " + " and the ".join(W[t % 6][i] for i in (t, t + 1)) + " is quite still." for t in range(8)]
    voice_b = [" ".join(W[t % 6][i] for i in range(t, t + 12)) + "." for t in range(8)]
    probe_a = "the " + " and the ".join(W[4][i] for i in (9, 10)) + " is quite still."
    assert distinctiveness(voice_a, voice_b, probe_a) > 0.05
    # Bland control: two agents sharing a boilerplate template are
    # indistinguishable — self-match no better than cross-match.
    bland = ["the kare0 is quite still." for _ in range(8)]
    assert abs(distinctiveness(bland, list(bland), "the kare0 is quite still.")) < 1e-9


==> anc/prototype/tests/test_oscillator.py <==
"""Oscillator invariants: determinism, open-loop twin phase identity, bounds."""

import numpy as np

from entropyllm.oscillator import Oscillator, OscillatorConfig


def test_deterministic_given_seed():
    a = Oscillator(seed=7)
    b = Oscillator(seed=7)
    assert all(a.value(t) == b.value(t) for t in range(200))


def test_twin_phase_identity_open_loop():
    # The C6 invariant: twins sharing (config, seed) have bit-identical phase.
    # Open-loop holds by API construction — there is no input channel through
    # which state or noise could perturb the trajectory after construction.
    cfg = OscillatorConfig(period_steps=40.0)
    twin_a = Oscillator(cfg, seed=123)
    twin_b = Oscillator(cfg, seed=123)
    va = np.array([twin_a.value(t) for t in range(500)])
    vb = np.array([twin_b.value(t) for t in range(500)])
    assert np.array_equal(va, vb)


def test_different_seed_different_phase():
    a = Oscillator(seed=1)
    b = Oscillator(seed=2)
    va = np.array([a.value(t) for t in range(100)])
    vb = np.array([b.value(t) for t in range(100)])
    assert not np.array_equal(va, vb)


def test_bounded_and_oscillating():
    osc = Oscillator(OscillatorConfig(period_steps=40.0), seed=5)
    vals = np.array([osc.value(t) for t in range(400)])
    assert np.max(np.abs(vals)) <= 1.0 + 1e-9
    # Actually oscillates: both signs visited, several zero crossings.
    assert vals.max() > 0.5 and vals.min() < -0.5
    crossings = np.sum(np.diff(np.sign(vals)) != 0)
    assert crossings >= 10  # ~2 per cycle over 10 cycles


==> anc/prototype/tests/test_pipeline_twins.py <==
"""Integration: pipeline arms and live twins on the synthetic base model.

Everything is seeded, so directional assertions are deterministic (fixed
values, not flaky statistics). Sizes are kept small; the full grid lives in
scripts/reproduce.py.
"""

import numpy as np

from entropyllm.arms import CONSISTENCY_ONLY, LOW_VARIANCE, MECHANISM, MEMORY_RESET, NOVELTY_ONLY
from entropyllm.basemodel import SyntheticBaseModel
from entropyllm.pipeline import boilerplate_conversation, run_arm, run_conversation
from entropyllm.twins import run_twin_pair

BM = SyntheticBaseModel()


def _summ(arm, n_conv=3, n_turns=18, seed=1000):
    runs = run_arm(arm, BM, n_conv, seed, n_turns=n_turns)
    keys = runs[0].summary().keys()
    return {k: float(np.median([r.summary()[k] for r in runs])) for k in keys}


def test_conversation_deterministic():
    kw = dict(n_turns=10, gen_seed=1, stream_seed=2, script_seed=3, noise_seed=4, osc_seed=5)
    a = run_conversation(MECHANISM, BM, **kw)
    b = run_conversation(MECHANISM, BM, **kw)
    assert a.texts == b.texts
    assert a.n_lex == b.n_lex and a.c_sty == b.c_sty


def test_mechanism_beats_low_variance_on_novelty():
    mech, low = _summ(MECHANISM), _summ(LOW_VARIANCE)
    assert mech["N_lex"] > low["N_lex"]


def test_mechanism_beats_novelty_only_on_consistency():
    # The single-objective selector neglects the identity axis.
    mech, nov = _summ(MECHANISM), _summ(NOVELTY_ONLY)
    assert mech["C_sty"] >= nov["C_sty"] - 0.02  # at worst comparable
    assert nov["N_lex"] >= mech["N_lex"] - 0.05  # and it does buy novelty


def test_consistency_only_sacrifices_novelty():
    mech, con = _summ(MECHANISM), _summ(CONSISTENCY_ONLY)
    assert mech["N_lex"] > con["N_lex"]


def test_memory_reset_runs_and_differs():
    mech = run_conversation(MECHANISM, BM, n_turns=12, gen_seed=1, stream_seed=2, script_seed=3, noise_seed=4, osc_seed=5)
    reset = run_conversation(MEMORY_RESET, BM, n_turns=12, gen_seed=1, stream_seed=2, script_seed=3, noise_seed=4, osc_seed=5)
    assert mech.texts != reset.texts  # the ablation changes behavior


def test_bland_control_high_C_zero_N():
    bland = boilerplate_conversation(n_turns=12).summary()
    assert bland["C_sty"] > 0.9
    assert bland["N_lex"] < 0.05


def test_overhead_measured():
    r = run_conversation(MECHANISM, BM, n_turns=10, gen_seed=1, stream_seed=2, script_seed=3, noise_seed=4, osc_seed=5)
    assert r.selection_us_per_turn > 0
    assert r.generation_us_per_turn > 0


def test_twins_history_effect_live():
    # The live C6 direction on a small run: different-history final divergence
    # exceeds the same-history noise floor (medians over 4 seeded pairs).
    def finals(mode):
        vals = []
        for i in range(4):
            rows = run_twin_pair(mode, 50 + i, BM, n_turns=30, checkpoints=(0, 30))
            vals.append([r for r in rows if r["t"] == 30][0]["d_sty"])
        return float(np.median(vals))

    assert finals("different_history") > finals("same_history")


def test_twins_start_identical():
    rows = run_twin_pair("different_history", 60, BM, n_turns=2, checkpoints=(0,))
    # At t=0 both agents share H_0 and histories are empty; with the shared
    # probe rng the responses are identical -> zero divergence.
    assert rows[0]["d_sty"] == 0.0


==> anc/prototype/tests/test_realmodel.py <==
"""Real-model adapter units that need no model weights: topic reconfiguration,
prompt rendering, capability scoring. The generation path itself is covered
by the smoke mode of scripts/reproduce_real.py (needs the downloaded model)."""

import numpy as np
import pytest

import entropyllm.features as features
from entropyllm.capability import PROBES, score, wilson_interval
from entropyllm.features import K, STYLE_DIM, configure_topics, topic_vector
from entropyllm.realmodel import (
    GRID_MODEL_NAME,
    GRID_MODEL_REVISION,
    PILOT_MODEL_NAME,
    PILOT_MODEL_REVISION,
    REAL_LEXICONS,
    REAL_TOPICS,
    render_system,
    render_user,
)


@pytest.fixture(autouse=True)
def restore_synthetic_topics():
    saved = [list(lx) for lx in features.TOPIC_WORDS]
    yield
    configure_topics(saved)


def test_real_lexicons_valid_and_configurable():
    assert len(REAL_LEXICONS) == len(REAL_TOPICS) == 6
    configure_topics(REAL_LEXICONS)  # raises on overlap/length problems
    tv = topic_vector("we prune the roses and add compost near the shrub.")
    assert tv.argmax() == 0 and tv[0] > 0.9  # gardening words dominate


def test_archived_models_are_revision_pinned():
    assert PILOT_MODEL_NAME.endswith("Qwen2.5-0.5B-Instruct-4bit")
    assert GRID_MODEL_NAME.endswith("Qwen2.5-1.5B-Instruct-4bit")
    assert len(PILOT_MODEL_REVISION) == len(GRID_MODEL_REVISION) == 40


def test_configure_topics_rejects_overlap():
    bad = [list(lx) for lx in REAL_LEXICONS]
    bad[1][0] = bad[0][0]  # duplicate across topics
    with pytest.raises(ValueError):
        configure_topics(bad)


def test_render_system_reflects_state():
    c = np.full(K, 0.1)
    c[0] = 1.0                      # long sentences, determiner group
    c[STYLE_DIM + 4] = 0.9          # chess primary
    c[STYLE_DIM + 5] = 0.5          # music secondary
    s = render_system(c)
    assert "16 words" in s          # 4 + 12*1.0
    assert "chess" in s and "music" in s
    assert "'the'" in s and "'this'" in s  # top style group = determiners, full group listed


def test_render_user_deterministic_given_rng():
    c = np.zeros(K)
    c[STYLE_DIM + 2] = 1.0  # cooking
    a = render_user(c, np.random.default_rng(5))
    b = render_user(c, np.random.default_rng(5))
    assert a == b and any(w in a for w in REAL_LEXICONS[2])


def test_capability_scoring():
    assert score("The capital of France is Paris.", ["paris"]) == 1
    assert score("I do not know.", ["paris"]) == 0
    lo, hi = wilson_interval(9, 10)
    assert 0.55 < lo < 0.9 < hi <= 1.0
    assert len(PROBES) == 10


==> anc/prototype/tests/test_selection.py <==
"""Selection-layer behavior and the novelty-matching procedure."""

import numpy as np

from entropyllm.features import K, STYLE_DIM
from entropyllm.selection import (
    SelectionWeights,
    match_temperature,
    select_experiences,
    select_response,
)


def _item(style: float, topic: int) -> np.ndarray:
    v = np.zeros(K)
    v[:STYLE_DIM] = style
    v[STYLE_DIM + topic] = 1.0
    return v


def test_identity_only_selects_affine_items():
    h = _item(0.8, 2)
    items = np.stack([_item(0.8, 2), _item(0.1, 5), _item(0.2, 4)])
    sel = select_experiences(h, items, b=1, weights=SelectionWeights(novelty=0.0, identity=1.0))
    assert np.array_equal(sel[0], items[0])


def test_novelty_only_avoids_recent():
    h = _item(0.5, 0)
    recent = _item(0.8, 2)
    items = np.stack([_item(0.8, 2), _item(0.1, 5)])
    sel = select_experiences(h, items, b=1, weights=SelectionWeights(novelty=1.0, identity=0.0), recent_mean=recent)
    assert np.array_equal(sel[0], items[1])  # the un-recent one


def test_select_response_prefers_novel_given_equal_identity():
    h = np.full(K, 0.5)
    history = ["the kare0 mito0 rene0 is quite still."]
    repeated = "the kare0 mito0 rene0 is quite still."
    novel = "we loda3 vibu3 suto3 are rather too."
    text, _ = select_response(h, [repeated, novel], history, SelectionWeights(novelty=1.0, identity=0.0))
    assert text == novel


def test_match_temperature_bisection_converges():
    # A monotone synthetic response surface stands in for measured N(T).
    f = lambda t: 1 - np.exp(-t)  # increasing, in [0, ~0.95] on the bracket
    target = 0.6
    t, achieved = match_temperature(target, f, lo=0.1, hi=3.0, tol=0.01)
    assert abs(achieved - target) <= 0.01
    assert abs(f(t) - target) <= 0.01


def test_match_temperature_out_of_bracket_returns_endpoint():
    f = lambda t: 0.1 + 0.05 * t  # never reaches 0.9
    t, achieved = match_temperature(0.9, f, lo=0.1, hi=3.0)
    assert t == 3.0
    assert abs(achieved - f(3.0)) < 1e-12


==> anc/prototype/tests/test_shape.py <==
"""Shape features on analytic curves: class recovery and offset invariance."""

import numpy as np

from entropyllm.shape import (
    ShapeFeatures,
    agreement,
    curvature_class,
    floor_separation,
    half_full_ratio,
    monotone_fraction,
)

T = np.linspace(0, 1, 41)


def test_curvature_classes_recovered():
    assert curvature_class(np.sqrt(T)) == "saturating"
    assert curvature_class(T) == "linear"
    assert curvature_class(T**2) == "accelerating"


def test_half_full_ratio_offset_invariant():
    # The blind-review F12 fix: an additive measurement floor must not move
    # the ratio, because it is horizon-0-referenced.
    base = np.sqrt(T)
    shifted = base + 0.37
    assert abs(half_full_ratio(base) - half_full_ratio(shifted)) < 1e-12


def test_monotone_fraction():
    assert monotone_fraction(T) == 1.0
    noisy_flat = np.zeros(41)
    noisy_flat[::2] = 0.01  # alternating — heavily non-monotone
    assert monotone_fraction(noisy_flat) < 0.9


def test_floor_separation():
    diff = np.array([0.30, 0.32, 0.28])
    same = np.array([0.10, 0.11, 0.09])
    assert abs(floor_separation(diff, same) - 3.0) < 0.1


def test_agreement_verdict():
    predicted = ShapeFeatures(0.95, 0.70, "saturating", 3.0)
    good = ShapeFeatures(0.90, 0.65, "saturating", 2.5)
    bad = ShapeFeatures(0.90, 0.30, "accelerating", 1.0)
    assert agreement(predicted, good)["overall"] is True
    result = agreement(predicted, bad)
    assert result["overall"] is False
    assert result["curvature_class"] is False and result["floor_separation"] is False


==> anc/prototype/tests/test_statespace.py <==
"""State-space model: determinism (freezability) and its core qualitative
predictions — the LLM-free side of C6."""

import numpy as np

from entropyllm.shape import compute_features
from entropyllm.statespace import ModelConfig, divergence_band, simulate_pair

CFG = ModelConfig(n_steps=30, n_pairs=12)


def test_band_deterministic_regenerable():
    # Freeze discipline depends on byte-identical regeneration from the seed.
    a = divergence_band(CFG, master_seed=7)
    b = divergence_band(CFG, master_seed=7)
    for mode in ("different_history", "same_history"):
        assert np.array_equal(a["modes"][mode]["curves"], b["modes"][mode]["curves"])


def test_divergence_starts_at_zero():
    curve = simulate_pair(CFG, "different_history", pair_seed=3)
    assert curve[0] == 0.0  # identical H_0


def test_model_predicts_history_effect():
    # The model's discriminating prediction: different histories diverge more
    # than the same-history noise floor (C6 falsifier (a)/(c) on the model side).
    band = divergence_band(CFG, master_seed=11)
    diff_final = band["modes"]["different_history"]["curves"][:, -1]
    same_final = band["modes"]["same_history"]["curves"][:, -1]
    feats = compute_features(band["modes"]["different_history"]["q50"], diff_final, same_final)
    assert feats.floor_separation > 1.5
    assert feats.monotone_fraction > 0.8


def test_same_history_floor_is_nonzero():
    # eps alone does produce some divergence (the floor is a distribution, not 0).
    curve = simulate_pair(CFG, "same_history", pair_seed=5)
    assert curve[-1] > 0.0


==> anc/prototype/tests/test_stream_state.py <==
"""Stream and identity-state invariants."""

import numpy as np
import pytest

from entropyllm.features import K
from entropyllm.state import DriftConfig, IdentityState, drift_step, neutral_h0
from entropyllm.stream import AmbientStream, StreamConfig


def test_budget_invariant_enforced():
    with pytest.raises(ValueError):
        StreamConfig(m=3, b=3)
    with pytest.raises(ValueError):
        StreamConfig(m=3, b=5)
    StreamConfig(m=12, b=3)  # fine


def test_stream_deterministic_and_shaped():
    a = AmbientStream(seed=42)
    b = AmbientStream(seed=42)
    ia, ib = a.step(), b.step()
    assert ia.shape == (12, K)
    assert np.array_equal(ia, ib)
    assert not np.array_equal(a.step(), ia)  # sequence advances


def test_stream_items_in_range():
    s = AmbientStream(seed=1)
    items = s.step()
    assert items.min() >= 0.0 and items.max() <= 1.0
    # Topic block is a simplex draw.
    np.testing.assert_allclose(items[:, 6:].sum(axis=1), 1.0, atol=1e-9)


def test_drift_deterministic_and_bounded():
    cfg = DriftConfig()
    h = neutral_h0()
    sel = np.full(K, 0.9)
    eps = np.zeros(K)
    h1 = drift_step(h, sel, 0.3, eps, cfg)
    h2 = drift_step(h, sel, 0.3, eps, cfg)
    assert np.array_equal(h1, h2)
    assert h1.min() >= 0.0 and h1.max() <= 1.0


def test_accumulation_toward_selected_experience():
    # Repeatedly selecting the same cluster pulls H toward it: the
    # identity-state update IS an accumulated selection.
    cfg = DriftConfig(noise_scale=0.0, osc_gain=0.0)
    target = np.linspace(0.1, 0.9, K)
    h = neutral_h0()
    for _ in range(150):
        h = drift_step(h, target, 0.0, np.zeros(K), cfg)
    assert np.abs(h - target).max() < 1e-3


def test_reset_restores_h0():
    st = IdentityState(noise_seed=3, osc_seed=3)
    h0 = st.h.copy()
    for _ in range(10):
        st.update(np.random.default_rng(0).uniform(0, 1, K))
    assert not np.array_equal(st.h, h0)
    st.reset()
    assert np.array_equal(st.h, h0)


def test_same_noise_seed_same_trajectory():
    a = IdentityState(noise_seed=5, osc_seed=9)
    b = IdentityState(noise_seed=5, osc_seed=9)
    sel = np.full(K, 0.7)
    for _ in range(20):
        a.update(sel)
        b.update(sel)
    assert np.array_equal(a.h, b.h)

